Large Hadron Collider Constraints on Some Simple $Z'$ Models for $b\to s\mu^+\mu^-$ Anomalies

We examine current Large Hadron Collider constraints on some simple $Z'$ models that significantly improve on Standard Model fits to $b\to s\mu^+\mu^-$ transition data. The models that we consider are the 'third family baryon number minus second family lepton number' $(B_3-L_2)$ model and the 'third family hypercharge' model and variants. The constraints are applied on parameter regions of each model that fit the $b\to s\mu^+\mu^-$ transition data and come from high-mass Drell-Yan di-muons and measurements of Standard Model processes. This latter set of observables place particularly strong bounds upon the parameter space of the $B_3-L_2$ model when the mass of the $Z'$ boson is less than 300 GeV.

==> anc/.ipynb_checkpoints/DY3-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is the DTFHM but with simple mixing\n",
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "import sys\n",
    "#!{sys.executable} -m pip install --upgrade wilson\n",
    "#!{sys.executable} -m pip install --upgrade flavio\n",
    "#!{sys.executable} -m pip install --upgrade smelli \n",
    "#!{sys.executable} -m pip install smelli\n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from scipy.optimize import minimize\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]\n",
    "\n",
    "def fill_lq1(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   lq1_2233_unmixed = -(5/36)  * alpha  \n",
    "   lq1_3333_unmixed =  (2/9)   * alpha\n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*2 + 100*2 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*2 + 100*2 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += lq1_2233_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = lq1_2233_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*3 + 100*3 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*3 + 100*3 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += lq1_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = lq1_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "qe_nonredundant_indices = [1122,1133,1222,1233,1322,1333,2222,2233, 2322,2333,3333,3322] \n",
    "\n",
    "def fill_qe(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   qe_3322_unmixed = -(1/9)   * alpha \n",
    "   qe_3333_unmixed = (5/18)  * alpha \n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*2 + 2 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*2 + 2 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += qe_3322_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = qe_3322_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*3 + 3 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*3 + 3 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += qe_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = qe_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])\n",
    "        inputlist_lq1 = fill_lq1(alpha)       \n",
    "        inputlist_qq1 = fill_qq1(alpha)        \n",
    "        inputlist_qe = fill_qe(alpha)\n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {\n",
    "            # LL operators\n",
    "            'll_2222': -(25/72) * alpha,\n",
    "            'll_2233':  (10/9)  * alpha,\n",
    "            'll_3333': -(8/9)   * alpha,\n",
    "            # RR operators\n",
    "            'ee_2222': -(2/9)   * alpha,\n",
    "            'ee_2233':  (10/9)  * alpha,\n",
    "            'ee_3333': -(25/18) * alpha,\n",
    "            'eu_3333':  (10/9)  * alpha,\n",
    "            'eu_2233': -(4/9)   * alpha,\n",
    "            'ed_3333': -(5/9)   * alpha,\n",
    "            'ed_2233':  (2/9)   * alpha,\n",
    "            'uu_3333': -(2/9)   * alpha,\n",
    "            'ud1_3333': (2/9)   * alpha,\n",
    "            'dd_3333': -(1/18)  * alpha,\n",
    "            # LR operators\n",
    "            'le_2222': -(5/9)   * alpha,\n",
    "            'le_2233':  (25/18) * alpha,\n",
    "            'le_3333': -(20/9)  * alpha,\n",
    "            'le_3322':  (8/9)   * alpha,\n",
    "            'lu_2233': -(5/18)  * alpha,\n",
    "            'lu_3333':  (8/9)   * alpha,\n",
    "            'ld_2233':  (5/18)  * alpha,\n",
    "            'ld_3333': -(4/9)   * alpha,\n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions\n",
    "            'phil1_22':-(5/12)  * alpha,\n",
    "            'phil1_33': (2/3)   * alpha,\n",
    "            'phie_22': -(1/3)   * alpha,\n",
    "            'phie_33':  (5/6)   * alpha,\n",
    "            'phiq1_11':-(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12':-(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13':-(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22':-(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23':-(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33':-(1/12)  * alpha * l_xi[2][2],\n",
    "            'phiu_33': -(1/3)   * alpha,\n",
    "            'phid_33':  (1/6)   * alpha,\n",
    "            'phiD':    -(1/2)   * alpha,\n",
    "            'phiBox':  -(1/8)   * alpha            \n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_lq1, **inputlist_qe, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: -16.267693\n",
      "         Iterations: 21\n",
      "         Function evaluations: 40\n",
      " final_simplex: (array([[0.42820059, 0.12184857],\n",
      "       [0.42812599, 0.12184964],\n",
      "       [0.42821766, 0.1217977 ]]), array([-16.26769253, -16.26769224, -16.2676915 ]))\n",
      "           fun: -16.26769252789167\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 40\n",
      "           nit: 21\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([0.42820059, 0.12184857])\n"
     ]
    }
   ],
   "source": [
    "# DTFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta_gf = 0.11\n",
    "gzp_gf   = 0.45\n",
    "MZp=3000.\n",
    "pars_start = [gzp_gf, theta_gf]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
    "print(res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n",
      "D(ln L)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "chi^2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 221.59553646439963,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 292.60530609318187}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "number data\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- DTFHM chi^2, gzp=0.42820059, MZp=3.0 TeV, theta_23=0.12184857 ---\n",
      "--- 20.139803886413574 seconds to run one point ---\n",
      "D(ln L)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 8.44471567220566,\n",
       " 'likelihood_ewpt.yaml': 0.36231581837728655,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.268251077906736,\n",
       " 'global': 16.075282568489683}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "chi^2\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 204.7061051199883,\n",
       " 'likelihood_ewpt.yaml': 35.01752427041814,\n",
       " 'likelihood_lfu_fcnc.yaml': 20.731111565796013,\n",
       " 'global': 260.4547409562025}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "number data\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "MZp_gf=3000\n",
    "gzp_gf = 0.42820059\n",
    "theta_gf = 0.12184857\n",
    "# This sets up everything and runs for one parameter point\n",
    "# Input parameters:\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "# print(str(chi2.sf(1, 1)))=0.371\n",
    "print('--- Standard Model ---')\n",
    "print('D(ln L)')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "print('chi^2')\n",
    "display(glp_sm.chi2_dict())\n",
    "print('number data')\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "num_fit_params={\n",
    "    'fast_likelihood_quarks.yaml': 0,\n",
    "    'likelihood_lfu_fcnc.yaml':    2,\n",
    "    'likelihood_ewpt.yaml':        2,\n",
    "    'global':                      2\n",
    "}\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "#print_model('sm_fit.tex', glp_sm, 0)\n",
    "print('--- DTFHM chi^2, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "DTFHM_int=obs_list(glp)\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "print('D(ln L)')\n",
    "display(glp.log_likelihood_dict())\n",
    "print('chi^2')\n",
    "display(glp.chi2_dict())\n",
    "DTFHM_chi2 = glp.chi2_dict()['global']\n",
    "print('number data')\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "pval=print_model('dtfhm_fit.tex', glp, 2)\n",
    "g = open(\"dy3inp.tex\", \"w\")\n",
    "g.write('\\def\\DTFHMpval{{' + f'{pval:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMtheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMchi2{{{DTFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.844629</td>\n",
       "      <td>0.0982223</td>\n",
       "      <td>-3.22594</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3749</td>\n",
       "      <td>0.383471</td>\n",
       "      <td>-1.67703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.363736</td>\n",
       "      <td>0.120729</td>\n",
       "      <td>0.300022</td>\n",
       "      <td>0.43689</td>\n",
       "      <td>-1.47004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P2&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0729159</td>\n",
       "      <td>0.0955477</td>\n",
       "      <td>0.0680216</td>\n",
       "      <td>0.153313</td>\n",
       "      <td>0.579284</td>\n",
       "      <td>-1.87742</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>S_psiK</th>\n",
       "      <td>0.0726553</td>\n",
       "      <td>0.679785</td>\n",
       "      <td>0.0203858</td>\n",
       "      <td>0.73223</td>\n",
       "      <td>0.694997</td>\n",
       "      <td>-1.00576</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.102998</td>\n",
       "      <td>-0.151108</td>\n",
       "      <td>0.149018</td>\n",
       "      <td>-0.282586</td>\n",
       "      <td>0.725796</td>\n",
       "      <td>-1.77929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.20919e-08</td>\n",
       "      <td>7.09619e-10</td>\n",
       "      <td>1.34481e-08</td>\n",
       "      <td>0.75534</td>\n",
       "      <td>-1.46514</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.54712e-08</td>\n",
       "      <td>4.07238e-09</td>\n",
       "      <td>3.15741e-08</td>\n",
       "      <td>0.831276</td>\n",
       "      <td>-1.0566</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0443308</td>\n",
       "      <td>0.655187</td>\n",
       "      <td>0.0488805</td>\n",
       "      <td>0.710512</td>\n",
       "      <td>0.838396</td>\n",
       "      <td>-1.34595</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.54725e-08</td>\n",
       "      <td>1.99954e-09</td>\n",
       "      <td>3.12049e-08</td>\n",
       "      <td>0.919671</td>\n",
       "      <td>-1.20832</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>0.0722129</td>\n",
       "      <td>-0.954659</td>\n",
       "      <td>0.272307</td>\n",
       "      <td>-0.613876</td>\n",
       "      <td>1.20966</td>\n",
       "      <td>1.01421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.3082e-08</td>\n",
       "      <td>1.83972e-09</td>\n",
       "      <td>3.07518e-08</td>\n",
       "      <td>1.27174</td>\n",
       "      <td>-1.39227</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.57207e-09</td>\n",
       "      <td>1.60332e-09</td>\n",
       "      <td>1.23886e-08</td>\n",
       "      <td>1.2741</td>\n",
       "      <td>-1.46608</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.5582e-08</td>\n",
       "      <td>3.63931e-09</td>\n",
       "      <td>4.6304e-08</td>\n",
       "      <td>1.28155</td>\n",
       "      <td>-1.17936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.92038e-08</td>\n",
       "      <td>5.29917e-09</td>\n",
       "      <td>2.90293e-08</td>\n",
       "      <td>1.28427</td>\n",
       "      <td>-1.17053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.32671e-08</td>\n",
       "      <td>1.9118e-09</td>\n",
       "      <td>3.15287e-08</td>\n",
       "      <td>1.29896</td>\n",
       "      <td>-1.37294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;AFBl&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>0.0207339</td>\n",
       "      <td>-0.390423</td>\n",
       "      <td>0.0409154</td>\n",
       "      <td>-0.33016</td>\n",
       "      <td>1.3138</td>\n",
       "      <td>1.03655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.40708e-08</td>\n",
       "      <td>5.79299e-09</td>\n",
       "      <td>4.67491e-08</td>\n",
       "      <td>1.325</td>\n",
       "      <td>-1.12323</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.35429e-08</td>\n",
       "      <td>3.54018e-09</td>\n",
       "      <td>5.32798e-08</td>\n",
       "      <td>1.34761</td>\n",
       "      <td>-1.71927</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.05507e-08</td>\n",
       "      <td>5.09162e-09</td>\n",
       "      <td>4.98981e-08</td>\n",
       "      <td>1.36567</td>\n",
       "      <td>-1.7267</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P2&gt;(B+-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0724862</td>\n",
       "      <td>-0.148179</td>\n",
       "      <td>0.208255</td>\n",
       "      <td>0.155323</td>\n",
       "      <td>1.37636</td>\n",
       "      <td>-1.45346</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.78373e-08</td>\n",
       "      <td>5.1049e-09</td>\n",
       "      <td>2.86386e-08</td>\n",
       "      <td>1.45787</td>\n",
       "      <td>-1.25318</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.20848e-08</td>\n",
       "      <td>1.80443e-09</td>\n",
       "      <td>3.09987e-08</td>\n",
       "      <td>1.46191</td>\n",
       "      <td>-1.46806</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 15, 19)</th>\n",
       "      <td>0.0354496</td>\n",
       "      <td>-0.666875</td>\n",
       "      <td>0.0607495</td>\n",
       "      <td>-0.556111</td>\n",
       "      <td>1.57478</td>\n",
       "      <td>1.18413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.0104e-08</td>\n",
       "      <td>8.27175e-09</td>\n",
       "      <td>5.77323e-08</td>\n",
       "      <td>1.64423</td>\n",
       "      <td>-1.54354</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0739112</td>\n",
       "      <td>-0.37607</td>\n",
       "      <td>0.110632</td>\n",
       "      <td>-0.597113</td>\n",
       "      <td>1.66135</td>\n",
       "      <td>-2.32937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.875586</td>\n",
       "      <td>1.69559</td>\n",
       "      <td>-1.89912</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.62638e-08</td>\n",
       "      <td>1.03607e-08</td>\n",
       "      <td>5.00611e-08</td>\n",
       "      <td>1.80651</td>\n",
       "      <td>-1.12255</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;ee)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.151321</td>\n",
       "      <td>0.0019302</td>\n",
       "      <td>0.14774</td>\n",
       "      <td>1.85494</td>\n",
       "      <td>-1.22835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;tautau)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.00413351</td>\n",
       "      <td>0.15136</td>\n",
       "      <td>1.95</td>\n",
       "      <td>1.72911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;AFBlh&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>0.00847824</td>\n",
       "      <td>0.24988</td>\n",
       "      <td>0.0409642</td>\n",
       "      <td>0.153195</td>\n",
       "      <td>2.31126</td>\n",
       "      <td>1.03775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16879e-11</td>\n",
       "      <td>1.40561e-14</td>\n",
       "      <td>1.34046e-11</td>\n",
       "      <td>2.32228</td>\n",
       "      <td>2.0499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103594</td>\n",
       "      <td>2.74599</td>\n",
       "      <td>1.29999</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B+-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.035863</td>\n",
       "      <td>0.170617</td>\n",
       "      <td>0.1894</td>\n",
       "      <td>0.763021</td>\n",
       "      <td>3.07319</td>\n",
       "      <td>-1.07385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.72189e-09</td>\n",
       "      <td>3.65487e-10</td>\n",
       "      <td>3.95481e-09</td>\n",
       "      <td>3.12899</td>\n",
       "      <td>2.01033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.56531e-08</td>\n",
       "      <td>3.70354e-09</td>\n",
       "      <td>5.02021e-08</td>\n",
       "      <td>3.25554</td>\n",
       "      <td>-1.849</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                           th. unc.   experiment    exp. unc.  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                       0         0.85    0.0463161   \n",
       "m_W                                               0      80.3795    0.0121018   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)             0.0818077     0.363736     0.120729   \n",
       "(<P2>(B0->K*mumu), 4, 6)                  0.0729159    0.0955477    0.0680216   \n",
       "S_psiK                                    0.0726553     0.679785    0.0203858   \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)                0.102998    -0.151108     0.149018   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)      1.64935e-09  1.20919e-08  7.09619e-10   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)            6.10863e-09  2.54712e-08  4.07238e-09   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)              0.0443308     0.655187    0.0488805   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)        5.90371e-09  2.54725e-08  1.99954e-09   \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)               0.0722129    -0.954659     0.272307   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)        5.74353e-09   2.3082e-08  1.83972e-09   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)      1.52188e-09  9.57207e-09  1.60332e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)       7.53336e-09   3.5582e-08  3.63931e-09   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)        5.51827e-09  1.92038e-08  5.29917e-09   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)        6.06601e-09  2.32671e-08   1.9118e-09   \n",
       "(<AFBl>(Lambdab->Lambdamumu), 15, 20)     0.0207339    -0.390423    0.0409154   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)         7.61564e-09  3.40708e-08  5.79299e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)     6.29856e-09  4.35429e-08  3.54018e-09   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)    4.57421e-09  4.05507e-08  5.09162e-09   \n",
       "(<P2>(B+->K*mumu), 4, 6)                  0.0724862    -0.148179     0.208255   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)        5.36959e-09  1.78373e-08   5.1049e-09   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)        5.82433e-09  2.20848e-08  1.80443e-09   \n",
       "(<P5p>(B0->K*mumu), 15, 19)               0.0354496    -0.666875    0.0607495   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)     6.82081e-09   4.0104e-08  8.27175e-09   \n",
       "(<P5p>(B0->K*mumu), 4, 6)                 0.0739112     -0.37607     0.110632   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                      0     0.681356     0.123108   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)       8.13545e-09  2.62638e-08  1.03607e-08   \n",
       "A(Z->ee)                                          0     0.151321    0.0019302   \n",
       "A(Z->tautau)                                      0       0.1433   0.00413351   \n",
       "(<AFBlh>(Lambdab->Lambdamumu), 15, 20)   0.00847824      0.24988    0.0409642   \n",
       "DeltaM_s                                7.39095e-13  1.16879e-11  1.40561e-14   \n",
       "AFB(Z->bb)                                        0       0.0992       0.0016   \n",
       "(<FL>(B+->K*mumu), 2.5, 4)                 0.035863     0.170617       0.1894   \n",
       "BR(Bs->mumu)                            1.47249e-10  2.72189e-09  3.65487e-10   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)      6.56856e-09  2.56531e-08  3.70354e-09   \n",
       "\n",
       "                                             theory  pull exp.  pull SM  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                0.844629  0.0982223 -3.22594  \n",
       "m_W                                         80.3749   0.383471 -1.67703  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)              0.300022    0.43689 -1.47004  \n",
       "(<P2>(B0->K*mumu), 4, 6)                   0.153313   0.579284 -1.87742  \n",
       "S_psiK                                      0.73223   0.694997 -1.00576  \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)               -0.282586   0.725796 -1.77929  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)      1.34481e-08    0.75534 -1.46514  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)            3.15741e-08   0.831276  -1.0566  \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)               0.710512   0.838396 -1.34595  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)        3.12049e-08   0.919671 -1.20832  \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)               -0.613876    1.20966  1.01421  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)        3.07518e-08    1.27174 -1.39227  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)      1.23886e-08     1.2741 -1.46608  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        4.6304e-08    1.28155 -1.17936  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)        2.90293e-08    1.28427 -1.17053  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)        3.15287e-08    1.29896 -1.37294  \n",
       "(<AFBl>(Lambdab->Lambdamumu), 15, 20)      -0.33016     1.3138  1.03655  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)         4.67491e-08      1.325 -1.12323  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)     5.32798e-08    1.34761 -1.71927  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)    4.98981e-08    1.36567  -1.7267  \n",
       "(<P2>(B+->K*mumu), 4, 6)                   0.155323    1.37636 -1.45346  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)        2.86386e-08    1.45787 -1.25318  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)        3.09987e-08    1.46191 -1.46806  \n",
       "(<P5p>(B0->K*mumu), 15, 19)               -0.556111    1.57478  1.18413  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)     5.77323e-08    1.64423 -1.54354  \n",
       "(<P5p>(B0->K*mumu), 4, 6)                 -0.597113    1.66135 -2.32937  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)               0.875586    1.69559 -1.89912  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)       5.00611e-08    1.80651 -1.12255  \n",
       "A(Z->ee)                                    0.14774    1.85494 -1.22835  \n",
       "A(Z->tautau)                                0.15136       1.95  1.72911  \n",
       "(<AFBlh>(Lambdab->Lambdamumu), 15, 20)     0.153195    2.31126  1.03775  \n",
       "DeltaM_s                                1.34046e-11    2.32228   2.0499  \n",
       "AFB(Z->bb)                                 0.103594    2.74599  1.29999  \n",
       "(<FL>(B+->K*mumu), 2.5, 4)                 0.763021    3.07319 -1.07385  \n",
       "BR(Bs->mumu)                            3.95481e-09    3.12899  2.01033  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)      5.02021e-08    3.25554   -1.849  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.72189e-09</td>\n",
       "      <td>3.65487e-10</td>\n",
       "      <td>3.95481e-09</td>\n",
       "      <td>3.12899</td>\n",
       "      <td>2.01033</td>\n",
       "      <td>3.12899</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.72189e-09  3.65487e-10  3.95481e-09   3.12899   \n",
       "\n",
       "              pull SM  my pull  \n",
       "BR(Bs->mumu)  2.01033  3.12899  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16879e-11</td>\n",
       "      <td>1.40561e-14</td>\n",
       "      <td>1.34046e-11</td>\n",
       "      <td>2.32228</td>\n",
       "      <td>2.0499</td>\n",
       "      <td>2.32228</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "DeltaM_s  7.39095e-13  1.16879e-11  1.40561e-14  1.34046e-11   2.32228   \n",
       "\n",
       "         pull SM  my pull  \n",
       "DeltaM_s  2.0499  2.32228  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3749</td>\n",
       "      <td>0.383471</td>\n",
       "      <td>-1.67703</td>\n",
       "      <td>-0.383471</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM   my pull\n",
       "m_W        0    80.3795  0.0121018  80.3749  0.383471 -1.67703 -0.383471"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103594</td>\n",
       "      <td>2.74599</td>\n",
       "      <td>1.29999</td>\n",
       "      <td>2.74599</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.    theory pull exp.  pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.103594   2.74599  1.29999  2.74599"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Here we get what likelihood is closer to experiment than the SM\n",
    "Obstable = glp.obstable() \n",
    "Obstable = Obstable.sort_values(by=['pull exp.'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(3.8, -7.8, 'Allanach, Camargo-Molina and Davighi, 2021')"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='TFHM')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.8, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "#plt.savefig('dtfhm_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='DTFHM')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "#plt.savefig('dtfhm_int.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d9412f101bcc409ab756a35cb16b9f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8973317647ce4f298599b76a4383e3f8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c1c44d925caf4958bfdd75915f19aac0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31    \n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "        \n",
    "resolution = 11    \n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "#with open('dtfhm_1d.dat', 'wb') as filehandle:\n",
    "#    pickle.dump(data_for_gzp, filehandle)\n",
    "#    pickle.dump(data_for_theta, filehandle)\n",
    "#    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(10.52, 30, '$\\\\theta_{23}$=0.12184856920922175\\n$g_{Z^\\\\prime}$=0.428200586414896$M_{Z^\\\\prime}$/3 TeV')"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "#with open('dtfhm_1d.dat', 'rb') as filehandle:\n",
    "#    data_for_gzp = pickle.load(filehandle)\n",
    "#    data_for_theta = pickle.load(filehandle)\n",
    "#    data_for_mzp = pickle.load(filehandle)\n",
    "#plt.rcParams.update({'font.size': 22})\n",
    "data_for_mzp = data_for_MZp\n",
    "# Plot vs gzp\n",
    "gforplot     = [2 * data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{Z^\\prime}(M_{Z^\\prime})$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.set_xlim([0, 2.0])\n",
    "ax.set_ylim([-20, 40])\n",
    "ax.text(1.2, -35, r'$M_{Z^\\prime}$=' + str(MZp/1000) + 'TeV\\n' + r'$\\theta_{23}$=' + str(theta))\n",
    "ax.text(0.05, -48, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#fig.savefig('dtfhm_gzp.pdf', bbox_inches = \"tight\")\n",
    "#display(fig)\n",
    "\n",
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$-\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, dchi2, 'k-', label='global')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.set_ylim([-20,40])\n",
    "ax2.text(0.2, -45, r'$M_{Z^\\prime}$=' + str(MZp / 1000) + ' TeV\\n$g_{Z^\\prime}$=' + str(gzp))\n",
    "ax2.text(0, 55, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#fig2.savefig('dtfhm_theta.pdf', bbox_inches = \"tight\")\n",
    "#display(fig2)\n",
    "\n",
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{Z^\\prime}$/TeV') \n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "plt.gca().set_ylim([-20,40])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(10))\n",
    "#ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax3.text(10.52, 30, r'$\\theta_{23}$=' + str(data_for_mzp[0]['theta']) + '\\n$g_{Z^\\prime}$=' + str(data_for_mzp[0]['gzp']*3000/data_for_mzp[0]['MZp']) + '$M_{Z^\\prime}$/3 TeV')\n",
    "#fig3.savefig('dtfhm_mzp.pdf', bbox_inches = \"tight\")\n",
    "#display(fig3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "aeaa9416069c4c9dbb726340cc0cc369",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for plotting in 2-d\n",
    "data_for_plot1   = []\n",
    "MZp = 3000\n",
    "resolution_y = 31\n",
    "resolution_x = 41\n",
    "\n",
    "theta_range = np.linspace(0.,  0.3, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('dtfhm_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42500000000000004, theta=0.125)=32.61873154809674\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=1.3039622368856243\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=14.592087564335799\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=17.766415604874908\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-42ce6f1ecb7e>:77: RuntimeWarning: invalid value encountered in arcsin\n",
      "  F = 0.5*np.arcsin(0.0045 * 9 / ((x1)**2+0.*x1))\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Text(0.002, 0.003, 'Allanach, Camargo-Molina and Davighi, 2021')"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('dtfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']    for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global'] for data in data_for_plot1]\n",
    "max_dchi2   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_dchi2)\n",
    "gzp_bf     = gzp_for_plot1[pos]\n",
    "theta_bf   = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_bf) + ', theta=' + str(theta_bf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "MZp=3000\n",
    "# make plot\n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "al=0.3\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=0.2)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=al)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=al)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=al)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r')\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b')\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g')\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_bf, theta_bf,'k.', label='global')\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs', alpha=al)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs', alpha=al)\n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks', alpha=al)\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{Z^\\prime}$ x 3 TeV/$M_{Z^\\prime}$') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{Z^\\prime}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='upper right')\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "plt.text(0.8, 0.1, '$M_{Z^\\prime}=3$ TeV')\n",
    "\n",
    "x1 = np.unique(x)[6:]\n",
    "F = 0.5*np.arcsin(0.0045 * 9 / ((x1)**2))\n",
    "ax.plot(x1,F,'k--')\n",
    "\n",
    "plt.text(0.002, 0.003, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "#plt.savefig('dtfhm_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/.ipynb_checkpoints/DY3p-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#This is the DTFHM but with simple mixing\n",
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "#!{sys.executable} -m pip install smelli\n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from scipy.optimize import minimize\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,\n",
    "                            3322,3323,3333]\n",
    "\n",
    "# Because we are using the DTFHM **variant**, we have switched L2<->L3 throughout\n",
    "def fill_lq1(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   lq1_3333_unmixed = -(5/36)  * alpha  \n",
    "   lq1_2233_unmixed =  (2/9)   * alpha\n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*2 + 100*2 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*2 + 100*2 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += lq1_2233_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = lq1_2233_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*3 + 100*3 + 10*i + j \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*3 + 100*3 + 10*j + i \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in lq1_nonredundant_indices if m in permlist][0] \n",
    "            name = 'lq1_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += lq1_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = lq1_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,\n",
    "                            1222,1223,1231,1232,1233,1313,1322,1323,1331,\n",
    "                            1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "qe_nonredundant_indices = [1122,1133,1222,1233,1322,1333,2222,2233, \n",
    "                           2322,2333,3333,3322] \n",
    "\n",
    "def fill_qe(alpha):\n",
    "    #Here we put the input before rotating to the Md diagonal basis\n",
    "   qe_3322_unmixed = -(1/9)   * alpha \n",
    "   qe_3333_unmixed = (5/18)  * alpha \n",
    "    #Here we translate to the Md diagonal basis\n",
    "   # first 2, 2\n",
    "   list22 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*2 + 2 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*2 + 2 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list22:\n",
    "                list22[name] += qe_3322_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list22[name] = qe_3322_unmixed * L_xi(i,j)       \n",
    "\n",
    "   list33 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "            intIndex = 1000*i + 100*j + 10*3 + 3 \n",
    "            # h.c\n",
    "            inthcIndex1 = 1000*j + 100*i + 10*3 + 3 \n",
    "            # List of equivalent permutations\n",
    "            permlist = [inthcIndex1 , intIndex]\n",
    "            match = [m for m in qe_nonredundant_indices if m in permlist][0] \n",
    "            name = 'qe_' + str(match)\n",
    "            # Here I add the contribution to the non-redundant op.\n",
    "            if name in list33:\n",
    "                list33[name] += qe_3333_unmixed * L_xi(i,j) \n",
    "            else:\n",
    "                list33[name] = qe_3333_unmixed * L_xi(i,j)      \n",
    "   \n",
    "   return {**list22, **list33}\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])\n",
    "        inputlist_lq1 = fill_lq1(alpha)       \n",
    "        inputlist_qq1 = fill_qq1(alpha)        \n",
    "        inputlist_qe = fill_qe(alpha)\n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {\n",
    "            # LL operators\n",
    "            'll_3333': -(25/72) * alpha,\n",
    "            'll_2233':  (10/9)  * alpha,\n",
    "            'll_2222': -(8/9)   * alpha,\n",
    "            # RR operators\n",
    "            'ee_2222': -(2/9)   * alpha,\n",
    "            'ee_2233':  (10/9)  * alpha,\n",
    "            'ee_3333': -(25/18) * alpha,\n",
    "            'eu_3333':  (10/9)  * alpha,\n",
    "            'eu_2233': -(4/9)   * alpha,\n",
    "            'ed_3333': -(5/9)   * alpha,\n",
    "            'ed_2233':  (2/9)   * alpha,\n",
    "            'uu_3333': -(2/9)   * alpha,\n",
    "            'ud1_3333': (2/9)   * alpha,\n",
    "            'dd_3333': -(1/18)  * alpha,\n",
    "            # LR operators\n",
    "            'le_3322': -(5/9)   * alpha,\n",
    "            'le_3333':  (25/18) * alpha,\n",
    "            'le_2233': -(20/9)  * alpha,\n",
    "            'le_2222':  (8/9)   * alpha,\n",
    "            'lu_3333': -(5/18)  * alpha,\n",
    "            'lu_2233':  (8/9)   * alpha,\n",
    "            'ld_3333':  (5/18)  * alpha,\n",
    "            'ld_2233': -(4/9)   * alpha,\n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions\n",
    "            'phil1_33':-(5/12)  * alpha,\n",
    "            'phil1_22': (2/3)   * alpha,\n",
    "            'phie_22': -(1/3)   * alpha,\n",
    "            'phie_33':  (5/6)   * alpha,\n",
    "            'phiq1_11':-(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12':-(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13':-(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22':-(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23':-(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33':-(1/12)  * alpha * l_xi[2][2],\n",
    "            'phiu_33': -(1/3)   * alpha,\n",
    "            'phid_33':  (1/6)   * alpha,\n",
    "            'phiD':    -(1/2)   * alpha,\n",
    "            'phiBox':  -(1/8)   * alpha            \n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_lq1, **inputlist_qe, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ec992db361a64e6f890c64020fcae12f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likes for plotting in 2-d: first, gzp vs theta\n",
    "data_for_plot1 = []\n",
    "# resolution for 2d scans: best to make it i*10+1 because it includes \n",
    "# the endpoints\n",
    "resolution_y = 101\n",
    "resolution_x = 81\n",
    "MZp = 3000\n",
    "\n",
    "theta_range = np.linspace(0., -0.5, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('dtfhmp_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimization terminated successfully.\n",
      "         Current function value: -19.323626\n",
      "         Iterations: 22\n",
      "         Function evaluations: 43\n",
      " final_simplex: (array([[ 0.25340287, -0.18055267],\n",
      "       [ 0.25336056, -0.18061224],\n",
      "       [ 0.25338292, -0.18060139]]), array([-19.32362591, -19.32362579, -19.32362556]))\n",
      "           fun: -19.32362591271114\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 43\n",
      "           nit: 22\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([ 0.25340287, -0.18055267])\n"
     ]
    }
   ],
   "source": [
    "MZp=3000.\n",
    "pars_start = [0.25, -0.183]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
    "print(res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.25340287, theta=-0.18055267)=38.64725182542228\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=0.0\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=15.29449074616964\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=25.85691029191679\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('dtfhmp_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_dchi2   = 2 * 19.32362591271114\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "gzp_gf     = 0.25340287\n",
    "theta_gf   = -0.18055267\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "# make plot\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.4\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=alpha_level)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=alpha_level)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r', alpha=alpha_level)\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b', alpha=alpha_level)\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g', alpha=alpha_level)\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "#plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks',alpha=alpha_level)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs',alpha=alpha_level)\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs',alpha=alpha_level)\n",
    "plt.plot(gzp_gf, theta_gf,'k.', label='global')\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{X}$(3 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{Z^\\prime}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "\n",
    "x1 = np.unique(x)[6:]\n",
    "F = 0.5*np.arcsin(-0.0045 * 9 / ((x1)**2+0.2*x1))\n",
    "ax.plot(x1,F,'k--')\n",
    "\n",
    "plt.text(1.2, -0.09, '$M_{X}=3$ TeV', fontsize=20)\n",
    "plt.text(0.01, 0.008, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "plt.savefig('dtfhmp_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 222.0390600335187,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 293.04882966230093}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- DY3prime, gzp=0.25340287, MZp=3.0 TeV, theta_23=-0.18055267 ---\n",
      "--- 20.813722372055054 seconds to run one point ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 12.726622316944486,\n",
       " 'likelihood_ewpt.yaml': -0.708396463986297,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.558729185129955,\n",
       " 'global': 19.576955038088144}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 196.58581539962972,\n",
       " 'likelihood_ewpt.yaml': 37.15894883514531,\n",
       " 'likelihood_lfu_fcnc.yaml': 20.150155351349575,\n",
       " 'global': 253.89491958612464}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# TFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "MZp = MZp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "print('--- Standard Model ---')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "display(glp_sm.chi2_dict())\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "print('--- DY3prime, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "DTFHM_int = obs_list(glp)\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "display(glp.log_likelihood_dict())\n",
    "display(glp.chi2_dict())\n",
    "DTFHM_chi2 = glp.chi2_dict()['global']\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "pval=print_model('dtfhmp_fit.tex', glp, 2)\n",
    "g = open(\"dy3pinp.tex\", \"w\")\n",
    "g.write('\\def\\DTFHMppval{{' + f'{pval:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMpgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMptheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\DTFHMpchi2{{{DTFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()\n",
    "# wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.70321e-09</td>\n",
       "      <td>3.66037e-10</td>\n",
       "      <td>2.71422e-09</td>\n",
       "      <td>0.0279013</td>\n",
       "      <td>-2.44181</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory  pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.70321e-09  3.66037e-10  2.71422e-09  0.0279013   \n",
       "\n",
       "              pull SM  \n",
       "BR(Bs->mumu) -2.44181  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.1688e-11</td>\n",
       "      <td>1.37917e-14</td>\n",
       "      <td>1.32221e-11</td>\n",
       "      <td>2.07525</td>\n",
       "      <td>1.76524</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.  experiment    exp. unc.       theory pull exp.  pull SM\n",
       "DeltaM_s  7.39095e-13  1.1688e-11  1.37917e-14  1.32221e-11   2.07525  1.76524"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3644</td>\n",
       "      <td>1.24984</td>\n",
       "      <td>-1.18211</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM\n",
       "m_W        0    80.3795  0.0121018  80.3644   1.24984 -1.18211"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.103254</td>\n",
       "      <td>2.53405</td>\n",
       "      <td>0.755593</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.    theory pull exp.   pull SM\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.103254   2.53405  0.755593"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4, 6)</th>\n",
       "      <td>0.0739112</td>\n",
       "      <td>-0.373645</td>\n",
       "      <td>0.113379</td>\n",
       "      <td>-0.779829</td>\n",
       "      <td>3.00114</td>\n",
       "      <td>0.997365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2.5, 4)</th>\n",
       "      <td>0.102998</td>\n",
       "      <td>-0.150811</td>\n",
       "      <td>0.149063</td>\n",
       "      <td>-0.493</td>\n",
       "      <td>1.8886</td>\n",
       "      <td>-0.361432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.364028</td>\n",
       "      <td>0.12191</td>\n",
       "      <td>0.173668</td>\n",
       "      <td>1.29659</td>\n",
       "      <td>-0.803448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 15, 19)</th>\n",
       "      <td>0.0354496</td>\n",
       "      <td>-0.666144</td>\n",
       "      <td>0.0604639</td>\n",
       "      <td>-0.597508</td>\n",
       "      <td>0.979268</td>\n",
       "      <td>-0.323669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1, 2)</th>\n",
       "      <td>0.0659864</td>\n",
       "      <td>0.102674</td>\n",
       "      <td>0.334678</td>\n",
       "      <td>0.310684</td>\n",
       "      <td>0.609784</td>\n",
       "      <td>0.269759</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>0.0722129</td>\n",
       "      <td>-0.9584</td>\n",
       "      <td>0.266962</td>\n",
       "      <td>-0.79274</td>\n",
       "      <td>0.599011</td>\n",
       "      <td>-0.332519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 0.04, 2)</th>\n",
       "      <td>0.0355135</td>\n",
       "      <td>0.664482</td>\n",
       "      <td>0.312489</td>\n",
       "      <td>0.502851</td>\n",
       "      <td>0.51393</td>\n",
       "      <td>0.182701</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>0.103184</td>\n",
       "      <td>-0.546405</td>\n",
       "      <td>0.359965</td>\n",
       "      <td>-0.435301</td>\n",
       "      <td>0.296704</td>\n",
       "      <td>0.141045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 2, 4)</th>\n",
       "      <td>0.105589</td>\n",
       "      <td>-0.339242</td>\n",
       "      <td>0.335933</td>\n",
       "      <td>-0.390529</td>\n",
       "      <td>0.145646</td>\n",
       "      <td>-0.132659</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                th. unc. experiment  exp. unc.    theory  \\\n",
       "(<P5p>(B0->K*mumu), 4, 6)      0.0739112  -0.373645   0.113379 -0.779829   \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)     0.102998  -0.150811   0.149063    -0.493   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)  0.0818077   0.364028    0.12191  0.173668   \n",
       "(<P5p>(B0->K*mumu), 15, 19)    0.0354496  -0.666144  0.0604639 -0.597508   \n",
       "(<P5p>(B0->K*mumu), 1, 2)      0.0659864   0.102674   0.334678  0.310684   \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)    0.0722129    -0.9584   0.266962  -0.79274   \n",
       "(<P5p>(B0->K*mumu), 0.04, 2)   0.0355135   0.664482   0.312489  0.502851   \n",
       "(<P5p>(B0->K*mumu), 2, 4.3)     0.103184  -0.546405   0.359965 -0.435301   \n",
       "(<P5p>(B0->K*mumu), 2, 4)       0.105589  -0.339242   0.335933 -0.390529   \n",
       "\n",
       "                              pull exp.   pull SM  \n",
       "(<P5p>(B0->K*mumu), 4, 6)       3.00114  0.997365  \n",
       "(<P5p>(B0->K*mumu), 2.5, 4)      1.8886 -0.361432  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)   1.29659 -0.803448  \n",
       "(<P5p>(B0->K*mumu), 15, 19)    0.979268 -0.323669  \n",
       "(<P5p>(B0->K*mumu), 1, 2)      0.609784  0.269759  \n",
       "(<P5p>(B0->K*mumu), 4.3, 6)    0.599011 -0.332519  \n",
       "(<P5p>(B0->K*mumu), 0.04, 2)    0.51393  0.182701  \n",
       "(<P5p>(B0->K*mumu), 2, 4.3)    0.296704  0.141045  \n",
       "(<P5p>(B0->K*mumu), 2, 4)      0.145646 -0.132659  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.85136</td>\n",
       "      <td>0.110634</td>\n",
       "      <td>-3.22554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.56836e-08</td>\n",
       "      <td>3.741e-09</td>\n",
       "      <td>4.40023e-08</td>\n",
       "      <td>2.42336</td>\n",
       "      <td>-2.83655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.70321e-09</td>\n",
       "      <td>3.66037e-10</td>\n",
       "      <td>2.71422e-09</td>\n",
       "      <td>0.0279013</td>\n",
       "      <td>-2.44181</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.838588</td>\n",
       "      <td>1.40875</td>\n",
       "      <td>-2.12064</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.03768e-08</td>\n",
       "      <td>5.01829e-09</td>\n",
       "      <td>4.56596e-08</td>\n",
       "      <td>0.778001</td>\n",
       "      <td>-2.10559</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.35001e-08</td>\n",
       "      <td>3.62582e-09</td>\n",
       "      <td>4.86092e-08</td>\n",
       "      <td>0.702996</td>\n",
       "      <td>-2.06105</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.0288e-08</td>\n",
       "      <td>8.27787e-09</td>\n",
       "      <td>5.26683e-08</td>\n",
       "      <td>1.15423</td>\n",
       "      <td>-1.91631</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.21299e-08</td>\n",
       "      <td>1.78238e-09</td>\n",
       "      <td>2.86805e-08</td>\n",
       "      <td>1.07547</td>\n",
       "      <td>-1.76473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.55055e-09</td>\n",
       "      <td>1.62659e-09</td>\n",
       "      <td>1.14943e-08</td>\n",
       "      <td>0.872608</td>\n",
       "      <td>-1.72959</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.59997e-08</td>\n",
       "      <td>1.04737e-08</td>\n",
       "      <td>4.35389e-08</td>\n",
       "      <td>1.3225</td>\n",
       "      <td>-1.67289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.54163e-08</td>\n",
       "      <td>3.72155e-09</td>\n",
       "      <td>4.0156e-08</td>\n",
       "      <td>0.564087</td>\n",
       "      <td>-1.66068</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.31146e-08</td>\n",
       "      <td>1.86798e-09</td>\n",
       "      <td>2.84872e-08</td>\n",
       "      <td>0.889554</td>\n",
       "      <td>-1.65345</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.33226e-08</td>\n",
       "      <td>1.91294e-09</td>\n",
       "      <td>2.91105e-08</td>\n",
       "      <td>0.909977</td>\n",
       "      <td>-1.64649</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.21049e-08</td>\n",
       "      <td>7.13229e-10</td>\n",
       "      <td>1.2477e-08</td>\n",
       "      <td>0.207092</td>\n",
       "      <td>-1.6267</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.38026e-08</td>\n",
       "      <td>5.72374e-09</td>\n",
       "      <td>4.05816e-08</td>\n",
       "      <td>0.711574</td>\n",
       "      <td>-1.62373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>6.76279e-09</td>\n",
       "      <td>3.26895e-08</td>\n",
       "      <td>3.98492e-09</td>\n",
       "      <td>3.9063e-08</td>\n",
       "      <td>0.811965</td>\n",
       "      <td>-1.57247</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.77466e-08</td>\n",
       "      <td>5.19763e-09</td>\n",
       "      <td>2.65138e-08</td>\n",
       "      <td>1.17316</td>\n",
       "      <td>-1.51748</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.9163e-08</td>\n",
       "      <td>5.25588e-09</td>\n",
       "      <td>2.68225e-08</td>\n",
       "      <td>1.00509</td>\n",
       "      <td>-1.43239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.5388e-08</td>\n",
       "      <td>1.98926e-09</td>\n",
       "      <td>2.88426e-08</td>\n",
       "      <td>0.554523</td>\n",
       "      <td>-1.42904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2.5, 4.0)</th>\n",
       "      <td>6.80578e-09</td>\n",
       "      <td>3.32147e-08</td>\n",
       "      <td>4.06786e-09</td>\n",
       "      <td>3.62357e-08</td>\n",
       "      <td>0.381014</td>\n",
       "      <td>-1.42276</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.54368e-08</td>\n",
       "      <td>4.09219e-09</td>\n",
       "      <td>2.9158e-08</td>\n",
       "      <td>0.506103</td>\n",
       "      <td>-1.24838</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 0.045, 1.1)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.652542</td>\n",
       "      <td>0.11568</td>\n",
       "      <td>0.882241</td>\n",
       "      <td>2.05975</td>\n",
       "      <td>-1.20574</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3644</td>\n",
       "      <td>1.24984</td>\n",
       "      <td>-1.18211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>6.78906e-09</td>\n",
       "      <td>3.54817e-08</td>\n",
       "      <td>4.69864e-09</td>\n",
       "      <td>3.64497e-08</td>\n",
       "      <td>0.117241</td>\n",
       "      <td>-1.15048</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 2.0, 3.0)</th>\n",
       "      <td>5.98471e-09</td>\n",
       "      <td>2.81363e-08</td>\n",
       "      <td>2.11743e-09</td>\n",
       "      <td>2.89846e-08</td>\n",
       "      <td>0.133627</td>\n",
       "      <td>-1.093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>7.62215e-09</td>\n",
       "      <td>1.18221e-07</td>\n",
       "      <td>2.70239e-08</td>\n",
       "      <td>5.82382e-08</td>\n",
       "      <td>2.13628</td>\n",
       "      <td>1.31565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R_mu</th>\n",
       "      <td>0</td>\n",
       "      <td>20.7842</td>\n",
       "      <td>0.0335</td>\n",
       "      <td>20.7161</td>\n",
       "      <td>2.03283</td>\n",
       "      <td>1.37817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(KL-&gt;mumu)</th>\n",
       "      <td>1.23987e-09</td>\n",
       "      <td>6.84263e-09</td>\n",
       "      <td>1.08352e-10</td>\n",
       "      <td>8.76112e-09</td>\n",
       "      <td>1.54146</td>\n",
       "      <td>1.48751</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.1688e-11</td>\n",
       "      <td>1.37917e-14</td>\n",
       "      <td>1.32221e-11</td>\n",
       "      <td>2.07525</td>\n",
       "      <td>1.76524</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                             th. unc.   experiment  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                         0         0.85   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        6.56856e-09  2.56836e-08   \n",
       "BR(Bs->mumu)                              1.47249e-10  2.70321e-09   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                        0     0.681356   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      4.57421e-09  4.03768e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       6.29856e-09  4.35001e-08   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       6.82081e-09   4.0288e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          5.82433e-09  2.21299e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.52188e-09  9.55055e-09   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         8.13545e-09  2.59997e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         7.53336e-09  3.54163e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          5.74353e-09  2.31146e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          6.06601e-09  2.33226e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        1.64935e-09  1.21049e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           7.61564e-09  3.38026e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         6.76279e-09  3.26895e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.36959e-09  1.77466e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.51827e-09   1.9163e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          5.90371e-09   2.5388e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         6.80578e-09  3.32147e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              6.10863e-09  2.54368e-08   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                      0     0.652542   \n",
       "m_W                                                 0      80.3795   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           6.78906e-09  3.54817e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          5.98471e-09  2.81363e-08   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  7.62215e-09  1.18221e-07   \n",
       "R_mu                                                0      20.7842   \n",
       "BR(KL->mumu)                              1.23987e-09  6.84263e-09   \n",
       "DeltaM_s                                  7.39095e-13   1.1688e-11   \n",
       "\n",
       "                                            exp. unc.       theory  pull exp.  \\\n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                 0.0463161      0.85136   0.110634   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)          3.741e-09  4.40023e-08    2.42336   \n",
       "BR(Bs->mumu)                              3.66037e-10  2.71422e-09  0.0279013   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                 0.123108     0.838588    1.40875   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      5.01829e-09  4.56596e-08   0.778001   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       3.62582e-09  4.86092e-08   0.702996   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       8.27787e-09  5.26683e-08    1.15423   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          1.78238e-09  2.86805e-08    1.07547   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.62659e-09  1.14943e-08   0.872608   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         1.04737e-08  4.35389e-08     1.3225   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         3.72155e-09   4.0156e-08   0.564087   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          1.86798e-09  2.84872e-08   0.889554   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          1.91294e-09  2.91105e-08   0.909977   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        7.13229e-10   1.2477e-08   0.207092   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           5.72374e-09  4.05816e-08   0.711574   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         3.98492e-09   3.9063e-08   0.811965   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.19763e-09  2.65138e-08    1.17316   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.25588e-09  2.68225e-08    1.00509   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          1.98926e-09  2.88426e-08   0.554523   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         4.06786e-09  3.62357e-08   0.381014   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              4.09219e-09   2.9158e-08   0.506103   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                0.11568     0.882241    2.05975   \n",
       "m_W                                         0.0121018      80.3644    1.24984   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           4.69864e-09  3.64497e-08   0.117241   \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          2.11743e-09  2.89846e-08   0.133627   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  2.70239e-08  5.82382e-08    2.13628   \n",
       "R_mu                                           0.0335      20.7161    2.03283   \n",
       "BR(KL->mumu)                              1.08352e-10  8.76112e-09    1.54146   \n",
       "DeltaM_s                                  1.37917e-14  1.32221e-11    2.07525   \n",
       "\n",
       "                                          pull SM  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)              -3.22554  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)       -2.83655  \n",
       "BR(Bs->mumu)                             -2.44181  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)             -2.12064  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)     -2.10559  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)      -2.06105  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)      -1.91631  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)         -1.76473  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)       -1.72959  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)        -1.67289  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        -1.66068  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)         -1.65345  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)         -1.64649  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        -1.6267  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)          -1.62373  \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)        -1.57247  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)         -1.51748  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)         -1.43239  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)         -1.42904  \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)        -1.42276  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)             -1.24838  \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)           -1.20574  \n",
       "m_W                                      -1.18211  \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)          -1.15048  \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)           -1.093  \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  1.31565  \n",
       "R_mu                                      1.37817  \n",
       "BR(KL->mumu)                              1.48751  \n",
       "DeltaM_s                                  1.76524  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    }
   ],
   "source": [
    "# Which observables fit well or badly?\n",
    "Obstable = glp.obstable() \n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0),Obstable.filter(like='<P5p>(B0->K*mumu)', axis=0))\n",
    "Obstable = Obstable.sort_values(by=['pull SM'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='$DY_3^\\prime$')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.6, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('dtfhmp_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='$DY_3^\\prime$')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('dtfhmp_int.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a7dc18b4894a431e8d7489e1d9d11022",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d3e1781b5db44e55bdb5ff312f7b9a62",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ef4031b75c4d461fa1c8a6b8eba4d498",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31\n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  -0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "        \n",
    "resolution = 11\n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "with open('dtfhmp_1d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_gzp, filehandle)\n",
    "    pickle.dump(data_for_theta, filehandle)\n",
    "    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "with open('dtfhmp_1d.dat', 'rb') as filehandle:\n",
    "    data_for_gzp = pickle.load(filehandle)\n",
    "    data_for_theta = pickle.load(filehandle)\n",
    "    data_for_mzp = pickle.load(filehandle)\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "gzp_gf = 0.25340287; theta_gf = -0.18055267\n",
    "# Plot vs gzp\n",
    "gforplot     = [data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{X}$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.set_xlim([0, 0.8])\n",
    "ax.set_ylim([-20, 40])\n",
    "ax.yaxis.set_major_locator(plt.MultipleLocator(20))\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(5))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.text(.825, 20, r'$M_{X}$=' + str(data_for_gzp[0]['MZp']/1000) + ' TeV\\n' + r'$\\theta_{23}$=' + f'{theta_gf:.3g}')\n",
    "ax.text(0.02, 37, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig.savefig('dtfhmp_gzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoQAAAEmCAYAAAD7i4E3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAACbSUlEQVR4nOzdd3zN1xvA8c/J3hERSey9I0jsLdTeo1Zp1abUqlVUW6tVLaVVqyjKDzWrttgrQuy990oiIYmM8/vjexMR2etmnPfrdV/Xdz+598p9cr7nPEdIKVEURVEURVGyLwN9B6AoiqIoiqLol0oIFUVRFEVRsjmVECqKoiiKomRzKiFUFEVRFEXJ5lRCqCiKoiiKks2phFBRFEVRFCWbUwlhDEKIqUIIqXuMjGe/rkKIg0IIfyFEoBDCSwgxSAihXlNFURRFUTIVlbxEI4SoDHwFxFucUQgxD1gJuAMHgV1ACWAusE4IYZjGoSqKoiiKoqQalRDqCCFMgaXAE2BTPPu1BwYCj4HyUsoWUsq2QHHgEtAWGJzmASuKoiiKoqQSlRC+8y1QBugP+Mez31jd82gp5bXIlVLKJ8AA3eIYdetYURRFUZTMQiUtgBCiKjACWCWl3BLPfvkAN+AtsDbmdinlfuAB4ARUS5toFUVRFEVRUle2TwiFEGbAMuAlMDSB3Svqni9IKYPi2OdkjH0VRVEURVEyNCN9B5ABTAFKAp2llM8T2Lew7vlOPPvcjbGvoiiKoihKhpatWwiFEDWAL4GNUso1iTjESvf8Op59AnXP1ikITVEURVEUJd1k2xZCIYQ58CfwCm3UcKIO0z3HW5YmEdfuC/QFMDc3d8ufP3+yzhMREYGBQbbO6TMc9Z5kTOp9yXhS+p5cvXr1uZTSIRVDUpRsLdsmhMBUtNqBvaSUjxJ5TIDu2SqefSK3BcS1g5RyAbAAwN3dXXp5eSXy8u/z9PSkXr16yTpWSRvqPcmY1PuS8aT0PRFCxNd1R1GUJMrOCWFbIALoKYToGWNbKd3zACFEC+C6lLI3cFu3vmA8541s7rsdzz6K8p7Q0FACAwN5/fr1e4+goCBsbGxwcnLCyckJMzMzfYeqKIqiZEHZOSEErQ9l3Xi2F9E9cuiWT+ueywohzOMYaVw5xr5KNiel5N69e/j4+HD27Fl8fHy4ePEifn5+UYlfaGhoos6VI0eOqOQw5qNMmTJUqFABY2PjNP6JFEVRlKwm2yaEUspCcW0TQiwFegKjpJQzox1zTwjhDVQCOgLLYxxXF8iHNovJ0dSPWsnoQkJC8PLywsfHJ+px9uxZ/Pz8ovYpXLgwLi4u2NvbY2lpiZWVFZaWlrE+LCws8Pf35/Hjx+89Hj16hJeXF48fPyYwMDDq3BYWFlSrVo2aNWtSq1YtqlWrho2NjR5eCUVRFCUzybYJYQpMQytKPUMIcURKeR1ACJEb+E23z3QpZYS+AlTS18uXL9m4cSNr1qxh9+7dRERob72lpSUuLi58/PHHuLq6Ur58eVxcXFI9QQsMDOTRo0ecPn2aQ4cOcfjwYaZMmRLVad/V1TUqQaxVqxZ58+ZN1esriqIomZ9KCJNISrlOCPE72jR154QQu4FQwAOwATYCc/UXoZIe/P392bRpE2vWrGHXrl2EhoZSpEgROnbsSMeOHXF1daVIkSLpMrLVysqK4sWLU7x4cTp16gRAQEAAx44di0oQlyxZwty52seyVKlSdOnShS5dulC8ePE0j09RFEXJ+FRCmAxSyoFCiEPAILQ+iIbAZWAJ8LtqHcyaAgIC2Lx5M//73//Yvn07b9++pWDBgnz55Zd06tQJNzc39u/fnyFGs1pbW9OoUSMaNWoEaINWfHx8OHjwIJs2beKbb75h0qRJVK5cma5du/Lxxx/j7Oys56gVRVEUfVGFuWIhpfxUSimi9x+MZZ9VUsqaUkobKaWllNJNSjkvscmgEKKlEGKBv79/6gWupAlPT0/atWuHg4MD3bt3x9vbm0GDBnHs2DFu3brFDz/8gLu7O0KIhE+mJ8bGxri7uzNs2DA8PT25e/cuM2fOJDw8nGHDhpE3b148PDxYvHgxvr6++g5XURRFSWcqIdQTKeUWKWVfW1tbfYeixOHo0aM0bNiQ+vXrc+TIEfr168ehQ4e4c+cOs2bNomrVqhk6CYxPvnz5GDFiBKdOneLSpUtMmDCBe/fu0bt3b5ycnGjbti0bNmwgPDxc36EqiqIo6UAlhIoSg7e3N82bN6dGjRqcO3eOX375hdu3bzN79mxq1qyZ5Wa8KFWqFJMnT+bKlSucPHmSQYMGcfz4cdq1a0fJkiWZP38+QUGxVVhSFEVRsoqs9c2mKClw/vx52rdvj5ubG0ePHmX69OncvHmToUOHZouC0EII3N3dmTVrFvfu3WP9+vXY29szYMAAChYsyPfff8/Lly/1HaaiKIqSBlRCqGR7V69epWvXrpQvX57du3fzzTffcOvWLUaPHo2lpaW+w9MLQ0ND2rVrx7Fjx/D09KRy5cpMmDCBAgUK8OWXX3L37l19h6goiqKkIpUQKtnWvXv36NWrF6VLl2bTpk2MHj2amzdvMmnSJFTfTo0Qgrp16/Lvv/9y9uxZ2rdvz7x58yhSpAiffPIJZ8+e1XeIiqIoSipQCaGS7UgpWbp0KeXKlWPVqlUMHTqUmzdvMm3aNOzt7fUdXobl4uLCsmXLuHHjBkOGDGHDhg24urrSrFkzzp8/r+/wFEVRlBRQCaGSrTx58oQ2bdrw2Wef4erqysWLF5k1axaOjo76Di3TKFCgQFQ/w++//55jx45RoUIFvvjiC9XHUFEUJZNSCaGSbfzzzz+UK1eOHTt2MHPmTPbt20eRIkX0HVamZWdnx/jx47l27Rr9+vXjt99+o3jx4vz222+EhYXpOzxFURQlCVRCqCeqMHX68fPzo0ePHrRv354CBQpw6tQpRowYgaGhob5DyxLs7e2ZN28ep0+fpnz58gwaNIhKlSqxb98+fYemKIqiJJJKCPVEFaZOH7t27cLFxYVVq1YxceJEjh07RtmyZfUdVpZUvnx59u7dy7p163j16hUNGjSgQ4cO3L59W9+hKYqiKAlQCaGSJb1+/ZpBgwbx0UcfYWVlxdGjR5k8eTLGxsb6Di1LE0LQvn17Ll26xHfffcd///1HqVKlmDBhAq9fv9Z3eIqiKEocVEKoZDknTpygQoUK/Pbbb3z55Zd4e3tTuXJlfYeVrZibm/P1119z5coV2rdvz/fff0+pUqXYtm2bvkNTFEVRYqESQiVLWbt2LXXq1OHt27fs3buXn3/+GXNzc32HlW3ly5ePlStXcujQIXLkyEHz5s3p06cPAQEB+g5NURRFiUYlhEqWIKXkp59+olOnTri5uXHq1Cnq16+v77AUnZo1a+Ll5cXo0aNZsmQJ5cuXx9PTU99hKYqiKDoqIVQyvfDwcIYMGcLIkSPp0KEDu3fvJleuXPoOS4nB1NSU6dOnc/DgQYyMjKhfvz7Dhg0jKChI36EpiqJkeyohVDK1169f065dO+bOncvIkSNZs2aNukWcwdWoUYMzZ84wePBgfvnlFypWrMiJEyf0HZaiKEq2phJCJdN68uQJ9evXZ+vWrfz666/8+OOPGBioj3RmYGlpya+//squXbt48+YNNWrUYMKECbx9+1bfoSmKomRL6ttTT1Rh6pS5cuUK1atX5/z582zYsIHBgwfrOyQlGRo2bMi5c+f45JNP+P7776latSrnzp3Td1iKoijZjkoI9UQVpk6+Q4cOUaNGDV6/fo2npyetWrXSd0hKCtja2vLnn3+yadMmHj16hJubG3PmzEFKqe/QFEVRsg2VECqZyv/+9z8aNmyIg4MDR48epUqVKvoOSUklrVq14vz58zRt2pShQ4fy8ccf8+rVK32HpSiKki2ohFDJNGbNmsXHH39M5cqVOXz4MEWKFNF3SEoqy5UrFxs3bmTGjBn8888/VK5cWd1CVhRFSQcqIVQyhd9//50RI0bQoUMHdu3ahb29vb5DUtKIEIKvvvqKPXv28OrVK6pWrcpff/2l77AURVGyNJUQKhne//73PwYNGkTLli35+++/MTMz03dISjqoW7cup0+fpmrVqvTo0YN+/foRHBys77AURVGyJJUQKhnazp076d69O7Vq1WLNmjUYGRnpOyQlHTk5ObFr1y7Gjh3LggULqFGjBjdv3tR3WIqiKFmOSgiVDOv48eO0a9eOMmXKsHnzZlVwOpsyMjJi6tSpbNmyhVu3buHm5sbmzZv1HZaiKEqWohJCJUO6dOkSzZo1w9HRke3bt5MjRw59h6ToWYsWLfD29qZo0aK0bt2aMWPGEBYWpu+wFEVRsgSVEOqJKkwdt7t37/LRRx9hbGzMzp07cXJy0ndISgZRuHBhDh06RP/+/ZkxYwbNmzdXpWkURVFSQbZOCIUQXwgh/ieEuCSEeCGECBVCPBNC7BZCdBdCiHiO7SqEOCiE8BdCBAohvIQQg4QQiXpNVWHq2D179oyPPvqIgIAAduzYQdGiRfUdkpLBmJmZ8fvvv7No0SL27NlDnTp1ePDggb7DUhRFydSydUIIjAbaAEHAEWA9cB1oAPwFbIgtwRNCzANWAu7AQWAXUAKYC6wTQhimR/BZTUBAAM2aNePOnTts2bIFV1dXfYekZGCff/45//77Lzdu3KBatWqqXqGiKEoKZPeEsDNgJ6WsJKVsKaXsLKWsDrgAT4DWQM/oBwgh2gMDgcdAeSllCyllW6A4cAloC6iJdZMoJCSEtm3bcvr0adauXUvt2rX1HZKSCTRu3JiDBw8SERFBrVq12LNnj75DUhRFyZSydUIopTwkpXwdy/oLwDzdYqMYm8fqnkdLKa9FO+YJMEC3OCaxt44VCA8Pp3v37uzZs4clS5bQokULfYekZCIVKlTg2LFjFChQgCZNmrB8+XJ9h6QoipLpqKQlbpHDF6Mq4Qoh8gFuwFtgbcwDpJT7gQeAE1AtHWLM9KSUDB48mHXr1vHTTz/Ro0cPfYekZEL58+fn0KFD1K1bl549e/Ldd98hpdR3WIqiKJmGSghjIYQoDPTXLW6Jtqmi7vmClDIojsNPxthXiceCBQuYP38+o0ePZvjw4foOR8nEbG1t2bZtGz169GDixIn07t2b0NBQfYelKIqSKahpHwAhxGdAXcAYyAfUQEuWp0kpN0TbtbDu+U48p7sbY18lDt7e3gwZMoTGjRszdepUfYejZAEmJiYsXbqUQoUK8e2333L//n3Wrv2gMV9RFEWJQSWEmpq8P3gkDJgAzIqxn5Xu+YN+h9EE6p6t49pBCNEX6Avg6OiIp6dnUmJ9d6HAwGQfq2+BgYH07dsXW1tbBgwYwIEDB/QdUqrIzO9JVlK/fn2CgoL46aefqFSpEhMmTFDvSwaj/q8oSgYjpVQP3QMwB8oAP6L1EzwD5Im2fTwggb/iOccU3T5/JOaabm5uMrn27duX7GP1KSIiQrZp00YaGRnJI0eO6DucVJVZ35Osavv27dLKyko6OTnJmzdv6jscJZqU/l8BvGTyfs/30v2OjnzYxLNvnRj7NkvONVPrAXwB/A+tosULIBR4BuwGugMiBefuilZGzR+tYcMLGAQYJOEcMhmPpcmMd4Xu+D8Tuf883f7/6PM9zMgP1UIYjdT6BV4ERgkhHgMz0WoLttPtEqB7torlcGJsC4hnn2zt559/ZuPGjcyaNYvq1avrOxwlC2vcuDH79u2jQYMG1K5dm71791KiRAl9h6XoV6UYy+XQ6tC+R1cp4pcYq73TKKbEGg3kBs6jxfwaKIhWO9cD6CCEaCeljEjKSXW1dQeiDaLcg5ZoeqB9/3kIITpKKcMTcaplsaxzAhrrYl0Xy/ZDSYk1miVAN6CjEOILKWVgXDsKIUzRysxFHqfERt8ZaUZ9ADnR/poIBYx161rp1nnHc9w/un0GJ+Y62a2F8PDhw9LIyEi2bdtWRkRE6DucVJcZ35PsYNGiRdLBwUE6OjrKc+fO6TscReq1hfCI7nf0Md1zvzj2663b7qV7fpic66XmA6gFWMayvixabVwJfJbEc7bXHfcIKB5tvSNaA4kEhqYg5nq6c9xO5ddCADcT8zMDnSLfQ8BQ3+9jRn2oUcZx80PrS2iElhwCnNY9lxVCmMdxXOUY+yo6z549o1OnThQoUIAlS5YQz8yAipKqihYtyoEDBzA0NKRevXp4e+u7oUfRB12rX3ndYmRLUblY9rNB6/7jC2zUrdb7h0Ymr3ZuQjJlbV2pZXpLdYufJrD7Z7rn5TJxLZ3ZUoZ6gzOYOmjJoB/wHEBKeQ/tl4IJ0DHmAUKIumijlB8DR9Mr0Mwgsvj08+fPWbduHTly5NB3SEo2U6pUKQ4cOIClpSUNGjTg2LFj+g5JSX+lAEveT/RcYtlvAtqt2clot2QhAySECfigdm5CMlptXSGEpRDiKyHESSHEKyFEkBDighDiGyFEbF21/gQigNpCiFgnvhdC5OVdkvxnGoWeJWTbhFAIUVsI0U3XtyDmtprAYt3i4hh/UUzTPc8QQhSLdkxu4Dfd4nSZxD4cWd3UqVPZuXMnc+bMoWJFVaJR0Y+iRYty8OBBcuXKRaNGjdi/f7++Q1LSV2T/wdNSyqdot0nfayHU/V4fAlxGa3WLPCbDJoTx1M5NSIapratLTk8AM9CS8KPATsAOmAQcFkLYRT9G10izB+328XvTzEbTAzAEDkspr6RN9FlDtk0IgaJoo5QeCyH2CCFWCiE2CyEuoHVyLQL8i/aXYhQp5Trgd7S/mM4JIbYIIf4BrqGNUN6I1hFX0dmzZw+TJk2ie/fu9OnTR9/hKNlcgQIFOHDgAPnz56dp06bs3LlT3yEp6ScqIdQ9nwHshRDO0faZhXYXaDhaolFWtz7ZCaEQYqkQQibjUSiO832mO+dKIcR+4Cra3amYtXMTkiFq6wqt/9D/0L5D5wKFpJSNpZStefddXR74OZbDI2/99xSx90PqGWM/JQ7ZeZTxfuA7oDZQAq0YtUC73bseWCGl3BjbgVLKgUKIQ2hD8uui/fVxGe0D97tqHXzn4cOHdO3aldKlSzN//nzVb1DJEPLkyYOnpycfffQRLVu2ZN26dbRs2VLfYSlpL2Zrnw/QFK2V8JEQoiHQEtgmpfxPCFEBMAVeSCkjEyOEEOvQEpSSur5skeu7oSUvX0gpozcMJHckbVwjZxNbOzchqVJbNxU0AaqjDfQZGv07VEoZJIToD3wEdBNCDJNS+kY7dgNaF4ACaKOt90RuEELUAEqi/Xz/S8P4s4RsmxBKKW8BE1Nw/CpgVXKPF0K0BFoWK1YswX0zq7CwMDp37hxVgNbS0lLfISlKlNy5c7N3716aNGlCu3btWLVqFR07ftA1WMkidK1HFXSLkQnhGd2zixBiL1qZmVC01kGI+3bxLOAwWvK4WXf+SsBCtLp4790lklIuAhalwo8Reb7eQG/d4MbCaIMmvgE6CSGaSSkfJvJUkX+h63vi72a65/WxNahIKV8LIbx0+1VGu5UcuS1ECLEKrYHmM6IlhLwbTPI/GU9ZGkWTnW8Z65WUcouUsq+tra2+Q0kz48eP5+DBgyxYsIDSpUvrOxxF+UDOnDnZvXs31apVo3PnzqxYsULfISlppyhgi9ZadFW37ozuuRxaH7yywLxofc1iTQillEfQWrOGAwghHNBaqs7ybmRumpNSBkkpL0opR6GNFnYlaV2WMkpt3SK65x/jun3Ou6TRIZbjI/v8t9ONEEcIYYFWbgbU7eJEybYthEra2rt3Lz/88AP9+vWjW7du+g5HUeJkY2PD9u3badWqFT179sTU1FS1FGZNkcmdT7RWqGvAG7QuQ63QKkpMjuWY2PoP/gysEUJUAX4AjIF2UsqQmDsKIXqj1RBMqpFSyueJ3PdPtMkUWgohjKWUoYk45rbuuWA8++SPsW9aMNQ970/EdT7o7yilPC2EOIPWAvwxWktte8AGuCqlTO4t+2xFJYRKqgsKCqJv374UK1aMn3+OrQ+womQslpaWbN68mSZNmtC1a1csLCxo3ry5vsNSUtcHyZ2UMkIIcQ6oqls1QErpBx/ULIwtIVyPlpxsRytlUy+eW7W1iHsUbHy+QVf2LBH8eL927pNEHPNebd04RhqnR23de7rntVLKefHuGbc/gdloNQkX8u52sSo1k0jqlrGS6iZPnsyNGzdYsGAB5uZx1e9WlIzF0tKSrVu3UqFCBdq3b8/evXv1HZKSuuJq7TuMNi/wMbREIlJkzcJXwI2YJ9OVI9uMVhblKyllnLVnpZSfSilFMh63k/DzfVA7NyEZqLbuf7rnlDTNrwBCgBpCiI/QZkgJB5anLLTsQyWESqo6ffo0M2fO5PPPP6d+/fr6DkdRksTW1pbt27dTvHhxWrVqxZEjH0xxq2RekXX03mvpklKOkFLmklJWj1FzNnrNwg8GXQghqgH9dIt5Uz3aD6+X3Nq5CCGmCSEuCyGmxTyWjFFbdyNwCqgrhJgvhMgZcwchRBEhxKC4TiClfIlugA9aciiA7UkYYJPtqYRQSTVhYWH06dOHXLly8eOPP+o7HEVJFnt7e3bt2oWzszPNmjVT09xlAUKIAkAutBakC4k8LM7+g0KIPGjz1h9EG5ncJ46ZNFJTsmrn6jijlV9xjrkhI9TW1SWbbYBzaEn2bSHEQSHE30KIXUKIK2ittLH9bNFFDh5xiLGsJIJKCJVUM3v2bE6dOsWvv/6KnZ1dwgcoSgbl5OTEnj17sLW15aOPPuLChcTmEEoGFdk6eD6Rgy2iH/NeQqhrodsABKGNYp2FNhK3VyrEGZ/I2rln0GrntkOrzWeJ1p+xrZSyRTwzjsRJSjkQ6Ib2s9YFGgPXgcFA+/SY/1dKeR+oorvmabQR3+3RRoAHoA2YaZfAaXbyrj/ic5I2a0u2pwaVKKni5s2bTJgwgVatWtGhQwd9h6MoKVagQAH27NlD7dq1adSoEQcOHCAr1w3NyqSUm3hXcy+xx8TV5+UPtGSluu425UtdoeqhQoi5aXVrNSW1c6WUn6INtohvnxTV1o3nvJ4k8rWXUgajTReYrIElute+QHKOVVQLod4IIVoKIRb4+/vrO5QUk1LSv39/jIyMmDdvnpqNRMkyihUrxu7du3n79i0eHh7cvXs34YOULEsIMQxtbtyeUspz0Tb9hHbLtrVeAlOUVKBaCPVESrkF2OLu7p7pJ/f966+/2LVrF/PmzSNfvnz6DidTeRv+lqevn/L09VOeBD7hyesnuDm74eLowo2XNxjw7wDG1hpL/cL1OfP4DBP3TcTIwCjqYWhgqP1bGGFnbkc+m3w0L96cojmLEhYRhkBgaGCYcCBKnMqWLcvOnTupX78+DRs25MCBAzg5Oek7LCWdCSE8gB+BKVLK9dG3SSm9hBAH0ApVJ2UuYUXJMFRCqKTI06dPGTZsGDVq1KB///76DidD8wv248/Tf3Lq0SnOPD7Dw4CH+Ab7frDfdI/puDi6YGJowquQV1EtrkGhQdx7dY/wiHDCIsI+eLwIesHb8LcUylGIojmLsvvmblr+3ZIjvY5QOW9lDt45yMbLGymWsxiVnCtR3rE85saqLFBiVKpUif/++49GjRrRqFEjPD09sbe313dYSjqSUu4hnu9MKWXddAxHUVKdSgiVFBk2bBgBAQEsXLgQAwPVAwEgQkZgIAyIkBF8tukzauavSV+3vkTICIbvHE4+m3xUdKpIvUL1cLR0xNHKEUdLR3Jb5sbRyhFnK20gYH7b/BzrfSzqvNXzV+d0v7hrw0opef7mOZYm2pzRBW0L8lWNryiUoxAAF55d4Hev3wkK0/qcGwpDyjiUwS2PG27OblRyrkQFpwpYGFuk0SuTudWoUYPNmzfTvHlzmjRpwr59+7CySuuBpYqiKOlDJYRKsv3333+sWrWKb775hjJlyug7HL2JkBGceHCCfy79w9ozayn3qBxbumzBQBhw1/8uJe1LApDTPCdPRz7FwTK2qThTTgjx3rlLO5RmiseUqOX+7v3p59aPu/538X7kzalHpzj16BT/Xv2XpWeWAmAgDHg26hk5zXNy/ul5zIzMKJZTDaSI5OHhwf/+9z/atm1Lly5d2LhxI4aG6pa8oiiZX6ITQiGEmW4EUGzbrIGKUsoDqRaZkqEFBgbSv39/ypQpw5gxY/QdTroLjwjn4N2DrL+4ng2XN/Ag4AHGBsa42rriUdgjar99Pfe9d1xaJYOJJYSgYI6CFMxRkLal2wJay+KDgAd4P/Lm8vPL5DTXasJ+vfdrfJ74cHPITYQQeD/ypnjO4libWuvzR9C7Vq1aMWfOHAYPHszQoUP59ddf1UAqRVEyvQQTQiHEJOBLwEYIcRutQOUvMSq3lwH28W6CaiWLmzBhAvfu3ePQoUOYmn5QOD/LOn7/OItPL2bj5Y08e/MMMyMzmhRrwvTS02lRogVnjp2hXrV6+g4zSYQQ5LPJRz6bfLQq2Spq/azGs7jnfw8hBBEygiYrmuAX7EfNAjVpXLQxjYs2xtXJFQOR/boKDBo0iFu3bvHTTz9RtGhRhg0bpu+QFEVRUiTehFAI8TlaZfDFaIUi66CNsmomhGgnpQxI+xCVjOb48ePMnj2bgQMHUqNGDX2Hk6aklBy6ewi3PG5YGFtw4sEJ/j7/Ny1KtKBdqXY0Ld4UK5Os2Y+siF0RitgViVpe02ENO27sYPv17YzdM5axe8biaOlIk2JN6FyuMw2LNMTIIPv0Qvnhhx+4ffs2I0aMoGDBgrRrl1DNXEVRlIxLxDJF47uNQpwB/pVSjo+2rhawGq0KeBMp5WMhRFXgiJRStRAmkhCiJdCyWLFifa5du5asc3h6elKvXr1UjSshoaGhuLm54evry4ULF7CxsUnX66e3Uw9P4b7Qnd+a/caAygN4/fY1hgaGmBmZxbq/Pt4TfXgc+JidN3ay/fp2/rv+H37BfjhYOLCw5UJal8p4pdjS6n0JCgqiQYMGnDlzBk9PT6pWrZrq18iqUvqeCCFOSSndUy8iRcneErrXUwzYFX2FlPIQUA3t9vAxIUTJNIotS5NSbpFS9rW1tdV3KEkyb948zp07x2+//ZYlk8Gg0CDme81n6sGpAFRyrsTq9qvpWaEnAJYmlnEmg9mJk5UTPVx7sKr9Kh6PeMyGjzdQt1DdqBbFQ3cPMXHfRPyDM3/h9fiYm5uzadMm8uTJQ8uWLbl586a+Q1IURUmWhBJCX95NEh1FN+dgLeA+2qTa1VM/NCWj8fPz47vvvuOjjz6iZcuW+g4nVb1484Lv9n9HwV8KMuDfAey4sYMIGYEQgo/LfaxKscTD1MiUNqXasLbjWlwcXQA4fPcw807Ow9RI6196/P5xHgU80meYaSZ37txs27aNsLAwmjVrxsuXL/UdkpKFCCG6CiEOCiH8hRCBQggvIcQgIRLfeVcIYSyE8BBC/CSEOCaEeCSEeCuEeCCEWCeEqBfPsUuFEDKex+U4jvtCCPE/IcQlIcQLIUSoEOKZEGK3EKK7UCOxMpyEOvx4AW2AtTE3SCn9hRANddtmAXHfe1ayhBkzZuDr68uMGTP0HUqqueV7i1lHZ7HkzBLehL6hWfFmjKoxiroF66qRoykwutZoBlUZhJmRGVJKem7sybWX12hdsjVDqg7Jcq9vyZIl2bRpEw0bNqRt27bs3LkzWw22UtKGEGIeMBAIBvYAoYAH2uBODyFERylleCJOVZd3d/seA6eA12gDQtsD7YUQ30kp45sr+TBwPZb1cf2lNxrIDZwHjuiuVxBooPsZOujGIqTJ3M9KMkgp43wAHdHeyJzx7GMILABuxXcu9Yj94ebmJpNr3759yT42qe7duyfNzMxk9+7d0+2aaenZ62ey96be0mCygTT+1lh+uvFTef7J+RSfNz3fk8zk0rNLcvSu0TLnjJySb5Dlfisn//D6QwaGBKbL9dPrfVm1apUEZNeuXWVERES6XDOzSul7AnjJDPA7PK0eaImaREu4ikdb7whc1G0bmshzNQDWAbVj2fYxEKY7X/1Yti/Vbfs0ifHXAixjWV8WLSmVwGf6fp3V490j3iZnKeVaKWUNKWWc90CklOFSyr5SysKJTUKVzGfixIlERETw/fff6zuUFPMN8qXU3FIs9VnKkCpDuDX0Fn+2/pOyucvqO7Qsq1SuUkxvOJ37w+6zuNVijAyM6Le1H/l+zsfInSO55XtL3yGmii5dujB16lRWrVrFxInxNbYoSoLG6p5HSymjRh5KKZ8AA3SLYxJz61hKuVdK2UFKeTCWbWvQkj6A7ikL+b3zHpJSvo5l/QVgnm6xUWpdT0m5FBUQE0K0SK1AlIzr3LlzLFu2jC+++IKCBQvqO5xku//qPgB25nZ8XedrzvQ7w89NfiavTV49R5Z9mBub06tiL7z7enPws4M0KtKIX479QtE5RTn54KS+w0sVY8aMoXfv3nz//fcsWbJE3+EosRBCuAohVgkhHgshgoQQp4UQnYUmUNffTW8TfQsh8gFuwFti77K1H3gAOKEN8kypyDkx86XCuRIjTPcc62QXin6ktGjYRiHEDOBrqWsLVrKeMWPGYGNjw7hx4/QdSrKtu7iOLuu7cPTzo7jncefLal/qO6RsTQhBrQK1qFWgFvdf3Wfl2ZW45XEDYN6JeViZWEWN7M5shBD89ttv3L17l379+lG4cGHq16+v77AUHV193flo338ngNtAOeBvoDRgCZyVUgbpK0agou75QjxxnATy6vY9ksLrFdc9xzfyq74QojxgBTxBG1C6SyaxD6AQojDQX7e4JamBKmknpQnhS2AMUE0I0UVK+TQVYlIyEE9PT7Zt28aMGTPImTOnvsNJkggZwdPXT3GycqJRkUaMqjGK4jmLJ3ygkq7y2eRjdK3RUcubrmx6LyGMkBGZbjYUY2Nj1q5dS7Vq1ejQoQMnT56kSJEiCR+opCkhRH3gD8AP6CGl3KZbL4Cf0SZiAG3QRXKvsRRIzl8zhaWUtyP/rXu+E8/+d2PsmyxCCCfgU93i+nh27RHLuotCiM5SynPxnP8ztEEtxmgtkDXQ7k5Ok1JuSFbQSppIaUJYEa05uz5wSgjxsZQywb9UhBAjgLxSyuEpvH6mFa0wtb5DiVNERASjRo0if/78fPHFF/oOJ0nOPjnLwH8H4hfsx+l+p7E1s2Wqx1R9h6Ukwo7uO3gV8gqAK8+v0GxVM76q8RWfVvg0qoxNZmBjY8PmzZupUqUKrVq14siRI1mydmdmIYQwAhaiDYTsIqWMqrErpZRCiK+BwbrtXtGOWweUB0pGvxMmhOgGrAC+kFLOjXapQ8kMMTDavyOnP/qgD14s+yd7cnHda7ICsAX2SClja7E7g5Yg70FLUG2ASsAUwBXYLYSoJKV8EMdlavJ+ghyGlnjPSm7cShpJ6agUtKTyVyACCAGGJeKYfUCwPkfToP214gH8BBxDayp/i9YvYx1QL4HjuwIHAX+0/5hewCDAIClxZORRxqtXr5aAXLp0aZpeJzWFhofKMbvGSMPJhtJ+hr1cdGqRDI8IT7frq1HGqcv7obesurCq5Btkvln55Nzjc2VQaFCSz6PP92XPnj3S0NBQtmzZUoaFhektjowmvUcZA5+gjWz9N5597un2qRJtXQ3dulbR1lUC3gBLkhJDEmIdr7vmX/HsM0W3zx8puM4i3TnuAk5JPNYEOKo7fm4i9jdHK3Pzo+679gyQJy1eP/VI5uch1U4EnXWJUThaq6F1jO1maJ1fp+uSx6t6/cGhoe6DHDmsfyuwBjgXbf23cRw7T7c9SHfcBuCVbt0/gGFi48ioCWFISIgsUqSIdHFxyTRfYg9fPZS1l9SWfIPstbGXfP76ebrHoBLC1BcRESF3Xt8pay6uKfkG6TzTWf5y9Bf55u2bRJ9D3+/L3LlzJSDHjBmj1zgyEj0khP/ofkd3iWefF7pkxTTG+qOAp+7fDmgtZcdi7pdaD2CILtYN8ewzW7fPzGReI/L498raJPEcrXTnuJnE40ZEfl+mxeunHsl7pNpM9FLK1UIIH7Q+CO0AFyHEAsAFbbRUKbSm+MhqtH+k1rWTKQIt1tkyxlB8IcTHwEpgghBin5RyX7Rt7dEKhT4G6khdOQAhhCNay2dbtNsOs9Plp0gjf/zxBzdv3mTbtm0YGmb8Kar33dpHl/VdCHgbwMp2K+nq0lXfISmpRAhBo6KNaFikIZ63PZm8fzJf7viSaYem8XWdr+nn1g9jQ2N9hxmvgQMHcu7cOaZPn065cuXo1q2bvkPKjtx0z7EOZ9f1pcsJnJZShsTY/DOwRghRBfgB7Q5Tu1j2QwjRG60GX1KNlFI+1/37tu45vrIO+WPsm2hCiJ/Qks5ngIeMVtYmiSJnKUlqqYY/gZlASyGEsZQyNJnXV1JTSjNKwAKtw+iXwHLgKlqyFYHWWhiu+/cLtErp04FG+s6EE/FzRTalL46x3ku3vkcsx9Tl3V9cibp1nBFbCP39/WWuXLlkgwYNMnxx3fCIcDn1wFRpMNlAlvy1ZKoUl04JfbdEZRf7b++X9ZbWk3yDHL1rdIL7Z4T3JSQkRNapU0eamprK48eP6zscvdNDC+Eb3e9nxzi2D9VtXxDLNkO0xOslWteo6vFcZynv7jIl5VEo2jny69aFAOZxXCfy9nbNJL4OP+iOew64JuXYWM5VXXeuF0k8zgBt1pU43w/1SP9HSusQNgIeAnvR+uJ1B4qhJX97dW84aLdVnaWUjaSUY2S0zrwZ2Ad1mfRQG0ovfvjhB54/f84PP/yQ4acX231zN+P2jqNjmY6c7HNSFZfOJuoUrMPeHnvZ0mULX1TRBjxdeHqBUw+TPTg0zZmYmLB+/XqcnZ1p06YNDx7E1QdfSSMBuucPRvIJIXIBkXW1vGJul9r0cJsBO+ArKeXRuC4ipfxUSimS8bgd7Rz3AG+0fnodY4m3Ltp302O029mJIoSYDowCfNEaZnwSe2wcOumek1pEtA7a+AM/tMRUyQBSWsvhO7QRR+eBGWgf3MJSSgcpZUO0N/0+0Bw4IITIH+eZMp7Y6jIltjZU9H0zlYcPHzJr1iw6d+6Mm5tbwgfoSeQo1I+KfsTuT3bzd/u/sTZN9mA7JRMSQtCiRIuowuITPSfSbFUzQsI+uIuXYeTKlYvNmzcTEBBAmzZtCArSZ6m7bCeya9DE6EWndd9L/6HNuwuxJIRCiGpAP91ielWyn6Z7niGEiEpihRC5gd90i9NljDqAQohpQojLQohpMdZ/hza/sB9aMniaBAghKgghWgghDGOsNxJCDEe77QzaLfXo22sLIboJIT4oCyCEqAks1i0ulombi1lJByntQ1gWrQ9BpdjeVCnlCSFERbSCn43QStN8IqXckcLrpql46jKlW20ofZk0aRJhYWFMmTJF36HEaevVrXyy4RP2f7qf8o7l8Sjioe+QlAxgSaslXHx2EVMjU8IiwphzfA59KvXJcH8ouLi4sGLFCtq2bcvnn3/OypUrM3xLfBYxBWgBfARcFUIcRyvZUg84gNafzhxtYGEUIUQetAEpB3Xb+gghvpVSRi8Tk+qklOuEEL+jTVN3TgixG+2umwdaQ8xGYG4shzoDJXXPkT9DK+Br3eJ14Is4PnOXpZTToy0XQhs0+VIIcRWtgccabWxAHrTuYKNj+U4vitZPcK4QwhutJdNat76Mbp9/eVf3UckAUtpC+Ag4EV+GL7V5kJsA3wP2wL9CiG9SeN00k0BdpnSpDaUvFy9eZMmSJQwcODBDF9GtnKcyLUu0JI91Hn2HomQgtma2VM9fHQDP256M2DmC4r8WZ8GpBYRnsEaI1q1b8/333/P3338zY8YMfYeTLehaxBoA+9G+iz5Cm5VkANq8wQ5ov/OjBjjoWrg2oFWU6IRWO88K6JVOMQ8EuqHdPq4LNEZL6AYD7ZPQuhZ9VgF3tLqAsT2axDjOB22A5BWgANBSF8cbtISvipTyh1iutx/tDuIZoATaQNPI13s90FZK2SKeO22KHggpUzbjnBDCIGaTdTz7NkVLtnIAu6WUjVN08TQghFgEfI7WYbeKlPJxtG3j0RLbFVLKT+I4fgpaX5QFUsp+cezTF+gL4Ojo6LZ69epkxRoYGIiVlVXCOybS+PHj8fHxYeXKldja2qbaeVPDy7cv+evOXwwuNhhDkXFHPaf2e6Ik38VXF/n9xu+cf3WewuaFGVlqJGVsyiR8YDqRUvL999+zb98+vv/+e2rUqKHvkNJVSv+v1K9f/5SU0j2+fU6dOlXI0NCwr4GBQVMppV1c+718+dIhJCTEws7O7qmZmVlUkuLr65srJCTEwt7e/rGxsfFb3TqH0NBQk9y5c6tOoEqmIITwjYiI+C88PHyBm5vb7Tj3S2lCmFRCiIJofyFUlFJmqG92IcRstD4R75WUibZ9CNpfSxullG0TOMdPUsqRCV3T3d1denl90GUlUTw9PalXr16yjo3p4MGD1KlThylTpmS4OYvv+t+l4fKGPAh4wMk+JynjkHG+1GNKzfdESTkpJesurmPg5oG8ePuCPpX6MK3hNHKaZ4xpGIOCgqhTpw6XL1/m+PHjlCmTcT/bqS2l/1eEEPEmhKdOnSpkbGz8j6OjY44cOXIEhISEGNvY2LyJvs/bt2+N7t27l8/X19fe2trav2TJktcjtz18+DD3w4cP8xcqVOhGrly5/CLXBwQEWFy5cqV0zPWKkhFJKXn79q2xn5+f9ZMnT/xCQ0PbxZUUplodwsSSUt4RQtQA5qT3teOTyLpMt3XPaVIbSp++++47HB0d+fLLL/UdynuuvbhGw78a4h/sz65PdmXoZFDJeIQQdCzbEctHluwJ38Ps47PZcHkDMz+aySflP9F73z1zc3M2btxIpUqVaN++PSdOnMDaOtP1NsmQDA0N+zo6OuZwdHR8GRISYnz16tXSxsbGb01NTYMNDQ3DQ0NDTYKCgsyllAaWlpaBRYsWvRl5rJ+fn/XDhw/z586d+1HMpM/a2vqNhYVF4NOnTx1VQqhkdEIITE1NQx0dHV8COR89etSXdyPq36OXGeOllG+llP31ce3YCCF+AIajlctpJKW8GMeukaOyykYfpRZD5Rj7ZninTp1i165dDB8+HAsLC32HE+Xck3PU/rM2b0LfsK/nPmrkz1631JTUY2FkwU+Nf+JU31MUzVmUnht7suVqbNO2pr+8efOyZs0arl69Su/evUnvuzZZlYGBQdMcOXJElprBzs7uuRBCvnnzxvLVq1c5QkJCTC0tLQMLFChwq1SpUleMjIyiuj7lyJEjwN3d/VSBAgUexnbuMmXKXClTpsyV9Pg5FCW15MiRI8DAwKBpXNvTvYUwo0lKXSYp5T3diKlKaCV2lsc4V7JqQ+nbtGnTsLW1pX//DJOjc+LBCZqsaIKFsQX7PtlHaYfS+g5JyQJcnVw53OswGy9vpEWJFgAcu3+M8o7lsTDW3x9D9erVY9q0aYwePZoaNWowdOhQvcWSVUgp7UxMTJ4DmJqahhYtWjS+6hCKkuWZmJiESilzxbVdLy2EGUVy6jKRzNpQGdWVK1f4559/GDRoEDY2NvoOB4D9t/fjsdyDHGY5OPjZQZUMKqnKQBjQrnQ7DIQBr0Je0WRFEwb+O1DfYTFq1CjatGnDyJEjOXz4sL7DyRL03SVAUTKShP4/ZNsWwuTWZUpBbagM6YcffsDU1DTDtEgcuHOAJiubUDhHYXZ9siuq6LCipAUbUxs2dd4UVcLoSeAThBDktsydwJGpTwjB0qVLcXd3p1OnTnh7e+Po6JjucSiKkj1l5xbC5NZlSs3aUHp1//59/vrrLz7//HNy507/L8DYuOR2oVPZThz47IBKBpV0UbdQXYrbaxMTDdw2kLK/lWXthQ9mpkwXtra2rF+/Hl9fX7p06UJYWJhe4lAUJftJ1YRQCOEshCiQmudMK1LKpYmcX7JeHMevklLWlFLaSCktpZRuUsp5SajJ2FIIscDf3z9Vf66kmDVrFhEREYwcmWB1nDT337X/CA4Lxs7cjmVtlpHLIs5uDoqSZr6r/x2FchSi07pOdF7Xmedv0n+a1fLlyzN//nz27dvH119/nfABiqIoqSC1Wwj3AjcT3EtBSrlFStlXXwWgX7x4wYIFC+jSpQuFChXSSwyRrr64Sou/W/Dj4R/1GoeilHEow9HPjzKlwRT+ufQPZX8ry4ZLG9I9jh49etCvXz9mzJjBxo0b0/36ipJZzJkzx14I4da+fftC+o4ls0uLW8aqF28mMHfuXF6/fs2YMWP0HQol7EuwufNmRtUcpe9QFAUjAyPG1R7Hqb6nyGeTj3b/a0f3f7rzMuhlusbxyy+/4O7uTs+ePbl+/XrCByiKoqRAdu5DmG29fv2aOXPm0KpVK8qWLau3OPbe2su+W/sAaF6iOWZGZnqLRVFicnF04djnx/i23resubCGsr+VZcuV9KtdaGZmxtq1azEyMqJ9+/a8efMm4YMURVGSSSWE2dDChQt5+fKlXlsHzz89T9s1bRmxcwQRmaNCj5INGRsaM6HuBE72OYmjpSNeD5M3zWRyFSpUiJUrV3Lu3DkGDBigilYripJmVEKYzbx9+5affvqJunXrUr16db3E8DDgIc1WNsPS2JKNnTdiINTHUMnYKjhV4ESfE4yvMx4Az9ueeN72TJdrN2nShIkTJ7J8+XIWLlyYLtdUso8TJ06YN2rUqKitrW0Fc3PzimXKlCk9a9asXABCCDchhFvkvleuXDERQrjlzZvXJa7zxTwm0t69ey379euXr1y5cqXt7e1djY2NK+XOnbt8kyZNiuzZs8cytnMNHz48jxDCbfjw4XmuXr1q0qFDh0KOjo7ljYyM3Hr16pU/tmOi8/LyMnN2dnYRQriNHj3aKXL9mzdvxLhx45zKlClT2sLCoqKJiUklBweH8hUqVCg1ZMiQPG/evMmWXd+ybR3C7GrlypXcv39fb18sASEBNF/VnJdBLzn42UEK2GaKQemKgomhSdS/J++fzLPXz/Dp74OhgWGaX3vixIkcP36cL774Ajc3N9zcPvi+VZQk+/fff606dOhQPDg42KBQoULB5cqVe/PkyROTUaNGFbx48WKq9uH5+uuv8544ccK6aNGiQa6urq9NTEwibt68abZjxw673bt32y1YsOBmr169fGM79vr166aVK1cuY2pqGuHm5hYYFhYmcuTIEW95ty1btlh37dq1aHBwsMHcuXNvDRo06CVAeHg4Hh4exY8dO2ZtZWUVXqVKlQBra+vw58+fG9+8edPs119/dR45cuTTAgUKZLuaTyohzEbCw8OZMWMGFStWpHHjxul+/dDwUDqu7ci5J+fY0mULFZ0rpnsMipIatnTZwtPXTzE0MOT129c8e/OMQjkKpdn1DAwMWLFiBRUqVKBLly54e3tjZWWVZtdTsr7AwEDRq1evIsHBwQaDBg16PGfOnAcGBtrdmshEMTWvN3z48MdVq1a9mT9//vcSrVWrVtn27Nmz6PDhwwt27NjR39ra+oM+RFu2bMnZvn37FytWrLhjZmaWYL+J33//PefQoUMLmZqaRqxbt+5a69ato+a03rlzp9WxY8esy5Qp8+bo0aNXbGxsoq4XERHB7t27Le3s7LJlPyaVEGYjmzZt4sqVK6xZsybdp3SSUjLw34HsuLGDBS0W0LR4nPNrK0qGZ2VihZWJlpCN2T2G5WeXs6DFAj4u93GaXdPe3p4VK1ZQv359hg4dyuLFi9PsWtlFlYVVSia0T5NiTfy+rf/tk8j9u5fv/nxI1SEvHgU8Mmq9unXRhI6Puf+X1b583NWlq7/PYx/TPlv6FEro+Oj7uzq5hiTqB0uEZcuW2T19+tQ4f/78Ib/88ktUMgjQvHnzwO7duz9btGhRqk2V06FDh1exre/atav/6tWrfbds2ZLz33//te7cufMHxXltbW3DFy5ceDcxyeDYsWOdZsyYkdfBwSF0y5Yt16pUqRIUffujR4+MAapWrRoYPRkE7Q+vjz766HXSfrKsQyWEeiKEaAm0LFasWIL7pgYpJdOmTaNYsWK0b98+Xa4Z3bRD01h0ehHja4+nj1ufdL++oqSV4dWH4/XIi87rO7Pzxk7mNJ2DpUmsXaJSrG7duowbN44pU6bQuHFjOnXqlCbXUbK+AwcOWAO0adPmpZHRh6nAZ5999iI1E0KAR48eGa1du9b2/Pnz5v7+/oZhYWEC4MqVK+a6Z9PYjqtVq9arhFrtwsPDRdeuXQv8/fffDsWLFw/677//rhUtWjQ05n5Vq1Z9Y2hoyJo1a3KVKFEiuFu3br4xWy2zK5UQ6omUcguwxd3dPV2yo7179+Ll5cWCBQswNEz7Pk/R3Xh5g4n7JtK9fHe+q/9dul5bUdJaYbvCHPj0AJP3T2bqwakcvneYv9v/nWZdIiZNmsSePXvo27cvVatWpWDBgmlynezgRJ8TV5K7v7O1c1hSjo+5v6uTa0hSjk/N1kGAhw8fmgAULlz4bWzbS5QoEev65Prxxx9zTZw4MX9wcHCcowhfvXoV65dT/vz5E/zZt27dahceHi4cHBxCjx49esXe3j7WPoZly5YNmTx58r3JkyfnGzt2bIGxY8cWyJcvX4ibm9vr1q1b+33yySe+sSXI2YEa3plNTJs2DWdnZ3r06JHu1y6asyj7eu5jcavF6X6rOrkiq3u8egWnTsGBA7B3L+zcCdu2wUtdjeLbt2HVKli+HP78E/7915mlS+HFi3fbt2yB7dthzx7Yvx+OHIEg3U2MwEBt35CQd9dUMh9jQ2O+b/A9e3rsIeBtANUWV+OXY7+kSZkYY2NjVq5cSUREBN27d1fzHStpIjm/q8PDYx/nceDAAYvRo0cXDAsLExMmTLh/5syZ8/7+/qfDw8NPSSlPDRo06DGAlDLWi5qbmyf4H8nd3T0wT548b589e2Y8dOjQvBERcTcojh8//un169fPzpgx426rVq1eRkREiE2bNuXs1atXERcXlzIvX77MlrlR9kyDs5mTJ0+yZ88efvzxR0xNY22RTxMXnl7gtt9tmpdoTu2CtdPtutGFhsLdu/DsGTx//u65WTMoWxbOnIFhw7TEz9//3fOGDdo++/ZBmzYfntfTE+rWhcOHoXv36Fu0Lkne3mBvD//9BwMHfnj81atQvDj8/jt89ZW2zsgILC3BykpLQh0dYdky2LgRcuUCB4d3z507g7GxFquhoXZcJsm1s7T6hevj09+Hzzd/zrAdw9h1cxfL2yzH3sI+Va9TpEgRfv/9d7p3787UqVOZOHFiqp5fyfqcnZ3fAty+fdsktu1Xrlz5YL2pqakEePPmTawJ07Vr12I91+rVq+2klHz22WdPv/1W648Z3c2bN1P8xZQ3b963K1euvOXh4VFy5cqVDsHBwQZr1qy5HdcdsQIFCoR99dVXz4BnAEePHjXv2bNn4cuXL5tPnDjRee7cuQ9SGlNmoxLCbGD69OnkyJGDfv36pet1J3pO5MSDE1wtfBVzY/NUO6+UEB6uJVCBgbBmDTx4oD3u39eehw+HHj3g0iVwdf3wHDlzagmhoSGEhYGzM5QqBTY2YGsLkdM7V62qJWRWVloCZmSkPUqV0ra3aAGXL79bf/z4USpXrk6ePNr2Dh2gcmUtMQ0N1a4VGgp582rbPTxg9mzt5wgMhNevtefIAaRv3sCNG3DsmJbIRjYGdemiPY8dqyWVZmaQJ48Wd5EisGCBliDevKnFlTev9rMqaS+XRS42fryReSfnMWLnCKYcnMKsxrNS/TrdunVj+/btTJ48GQ8PD2rWrJnq11Cyrjp16gSuXbs218aNG3P+9NNPD2PeJl22bNkHf8U4OzuHGRsbSz8/P6OHDx8a5cmT573m6Q0bNtjGdi1fX18jgPz5839wG/rhw4dGhw4dsknRD6NTtGjR0IMHD1728PAosX79evs2bdqIf/7555axsXGCx1avXj1owIABT4cPH17w/PnzqfeFlYmkdkK4BXBO5XMqKXD58mU2bNjA+PHjsba2TtdrL2uzjHv+95KVDEqpJTShoTBnDly7Bteva619Dx5orXrffw9v30Lv3toxDg5a4pMvH9jZaesKF9Zu5+bK9e7h4KC1qAG4uMDBg3HH4eQErVvHvd3WVntEunUrhMKF3y07OGiPuFSqpD3iMmCA9oh8Tfz9tVvMkb+7O3bUksBnz7Rk+M4dOH36XWvhl19qt6yNjCB/fihYENzcYOZMbfvjx1pLZiJ+XypJIIRgcJXB1Mhfg5L2Wquxf7A/tmaxfl8m27x58zh8+DDdunXDx8cHW9vUPb+SdfXs2dP322+/zXv37l3TESNG5Pn5558fRo403rFjh9Vff/31wW8uU1NT6e7uHnj06FHrUaNG5fnrr7/uRj9mxowZeWO7VsmSJYMBVq9ebT9kyJDntra2EQC+vr4G3bt3LxQQEJBqf67mz58/7MCBA1caNmxYYuvWrTmbNWtmsGXLlpuRI5Q3b95sHRQUZNCuXTv/6IliWFgY27dvtwXIly9fqvafzCxSNSGUUn6VmudTUu6nn37CzMyMIUOGpNs1/7v2H7UK1MLa1JrSDqUT3H/rVq0l7/p17XHtGjRqBIsXa4nMpElgagrFikHFitCyJdTW3YG2s9NawfLk0faJydoaPvkklX9APRECcuTQHpHq19cecRk7Vnu9bt9+97hx4932pk3h/HmtVbFkSe1Rq1b8SbCSeJWctWz/9dvX1FhSg6bFmjLzo5mpdn4bGxtWrVpFrVq16N+/P6tWrco0/XQV/bK2to5YtGjRrU6dOhWfM2eO85YtW+zKli375unTp8ZeXl7Wn3322ZPFixd/MMp48uTJD5o3b15y1apVDseOHbMuUaJE0P37900vXrxoMXjw4Edz5sz5oFFo0KBBz//444/cFy9etChcuLCLu7t7oJSSkydPWhsbG0d07Njx+dq1a3Ol1s/m5OQUvn///quNGjUqvnv37hwfffRRsW3btl23srKSZ86cMZ80aVJ+Kyur8LJly77JnTt3aFBQkIGPj4/ls2fPjHPlyhU6ceLEx6kVS2aibhlnYf7+/qxatYru3bvjEF8zVSo6+eAkrVe3pr97f+Y0nQNoLVt372qJx4UL2rONDcydqx0zapR22zVXLi3pq1fvXcInBDx8qO0fGyF4r0VOeV/16tojLmPGwNmzcOWK9tixA+7de5cQVqqktZK6ukL58tpziRLvWiiVxDEzMqNdqXbULVQ31c9drVo1Jk+ezNdff03Tpk31MnBMyZxatWoVsG/fvktff/11npMnT1rv3r07R8GCBUOmTZt296uvvnoWW0LYqFGj11u2bLk6efLkPD4+PpYPHz40KVasWPDcuXNvDRgw4GVsCaGDg0O4l5fXpVGjRuU9cOCAjaenp23OnDnDmjRp4jtjxoyHs2fPTvUvKHt7+3BPT8+rjRs3Lnbw4EGbhg0bFt+5c+f19u3b+/v5+RkdOXLE6s6dO6anT5+2srCwCHd2dn7bo0ePZ8OHD38W81Z4diHUZOn65e7uLr28vJJ1rKenJ/Xq1Ytz+7x58xg8eDBeXl7pMtXVq5BXuM6tStD94nxfcRW9e2gd4Zo310bmRsqTBxo0gL/+0pavX9eSwegtX5lVQu9JRhcervVhtLXVRj736aMljBcvarfvQeuf+dNPEBwMf/wBFSqAu/u72/AZUUZ7X2YdnUVJ+5I0L9E8Vc4XHh5OgwYN8Pb25vTp06RXfdOUSOl7IoQ4JaV0j2u7j4/PbVdX1+fJvoBC5JzEUspT+o5FSR0+Pj65XF1dC8W2Tf2drydpXZhaSsn8+fNxd3dP82Rw925YvVqyfs9L/O6ehQhjBhhB907aYIfPPoNWrbRBHGXLvuvfFykTfHdlG4aG7/pEmppq/S9B66t5+bKWHEYOqLl8WeujGHlchQpaa2S/flCuXHpHnnm8DX/LynMr8X7kzYQ6E5hUd1KK50M2NDRkxYoVlC9fnq5du3L48GES05FeURQlUrastZMRSCm3SCn7plUn8CNHjnD+/Hn69++fKueTUuurt3y5NsihcmXtVi5opVv+XvsWP4Or1O16gvXrtX5qkX36OnTQkoRatT5MBpXMwcREu2XcvbvWGghaAvjoEfz7r9ZX0dZWq8X49Km2ff9+7b2fNUsbJR2SqmV1My8TQxMOfXaITyt8yncHvqPZqma8ePMixefNnz8/ixYt4uTJk0yaNCkVIlUUJTtRLYRZ1Pz587GxsaFz587JOj4sTHuYmWm1+Lp10778Qfvid3PTRrzmyQONulxiQrAbHgVqsKP7DgzVnxnZhpOTVq+xWTNtOXqN5KdPtXqK69dry6amWgvi6tVajcXszNzYnCWtllA9X3W++O8LKi2oxMaPN6Z4dpP27dvTp08fpk+fTqNGjagf34gjRVGUaNRXdxb04sUL1q5dS48ePbBMZMeu16+1W7/ffAMNG2r9+SL7+BUsqPX5+/137Zbhy5farBulS0NQaBCfbP4Ya1Mr/mr7V4pvfSmZW2Q9RtBK4ty6pbUkr1+vFegOD9f6i4JWkLtxY5g+HY4ffz+ZzA6EEPR168vhXoeJkBHU+rMW6y+uT/F5f/75Z4oXL07Pnj3x8/NLeaBKtiWlPKX6D2YfadJCKIQ4AJwFfHTP56SUb9LiWsqHli1bRkhISLyFqF+/1urZFSigtfQ5OGiDBoTQRpJ++qlWow+0kiQrVsR+nhE7R3Du6Tm2dd2Gs7UqQal8yNkZ2rXTHtHZ22s1JceO1ZatrbUkcvHi9I9Rn9zzuHOyz0narmlLh7Ud+Lbet3xd5+tkl4+xtLTkr7/+okaNGgwZMoTlkR1BFUVR4pFWt4xrAVUAY0AAEUKIm2jJYVSiKKW8lUbXz7YiB5PUrFmTctF69gcGanPoenpqfbtOnIAmTbSixba2MG2aNuCjevX3Cy3HJ0JGEBYRxsjqI2lavGna/EBKljV6tPZ4+lT7XO7b9+6zJ6X2WSxRAj76SKtLmZVvMztZObGv5z76be3HvJPz6Ofej9yWuZN9vipVqjB+/Hi+/fZbWrduTfv27VMxWkVRsqK0Sgj3ATWBlWizl+QBXIHyQDPADJBCiEC01sNaaRRHtrNv3z6uXbvG119P5OpV7QsVtALEhw5pt/MqV9Zq/3300bvjRoxI+rUMhAELWi4gQsY9ibiiJCR3bujUSXtEevNGqy+5bdu7rguurjBhAmTV3MbMyIylrZfyMOAhuS1zEyEjePb6GY5WycuEv/76a7Zt20a/fv2oUaMGzs6qBV9RlLilSR9CKaUH0BooCywErIDBuppRVrr1XYHfAL+0iCE7CgiACRPmY2qak1GjOlC+vHZrGODrr7Wiw76+Wkvh1KlaAejkCA0PpefGnpx5fAbQEkNFSU2WlvD331rroZeX9nm1s3s3H/O5c9ofOXPnalP2ZRVCCPLaaLN/TfacTIU/KvA4MHmTJhgbG/PXX3/x+vVrevfujao5qyhKfNLsm1xKuUNK6QYMBD4DbgghBqAVw74kpVwjpRwrpWyRVjFkB5G/41esAHv7xxw5sgEpP6N+fTMWLQLdNJM0bqy1CFpZpfyat/1us/vmbi4/v5zykylKPAwMtBHtY8dqt5TbtNHWP32qlUH64gttjuYqVbRuD1lpDEWnsp3o59YPR8vk3ysvVaoUM2bMYNu2bSxatCgVo1MUJatJ86YdKeUqoBQwFZgEXBZCfJzW183ohBAthRAL/P39k3X8kyfw6aeV2bJFW65YEapV+xMIw9u7L6tXazXjzM1TL+ZIxe2Lc2XwFTqXS15JG0VJKQ8Pbaq9S5e01kOAyZPftSAeOKC1LGbmRrGyucvyTb1vEEJw/ul5Ju6bmKzuGYMHD8bDw4Nhw4ZxI/pE1oqiKNGky70+KWWYlPJXoBiwG1glhFiQHteOjxCipBBiqBBihRDishAiQgghhRAdEnFsVyHEQSGEvxAiUAjhJYQYJETi7p+mtDB17txQpMhrLCy05VKlwrl3bwENGjSgbNkSyTpnQkLCQvj1+K+EhIVgZZIKTY2KkkKlSmmthydOaOVtrK219WPGaH1lCxaEIUPAx8eWiEzc1XXdxXV8d+A72qxuQ0BIQJKONTAw4M8//8TIyIiePXsSHh6eRlEqipKZpVlCKITIJ4RopEu45utK0dwC+gHBwOu0unYSDAB+AboBJdFGRCdICDEPbcCMO3AQ2AWUAOYC64QQaV6MTwiYOPEiDRtqyzt37uT27dupNjNJbGYcnsGQ7UM4fO9wml1DUZIrZ853/96yRZs1pWJFWLgQvvyyIl266C+2lJpUdxK/Nv2Vbde2UWdpHR4GPEzS8fnz52fu3LkcPnyYH3/8MY2iVBQlM0uThFAI4Q/cAf4F+gP2aC2D/dASLysp5bC0uHYSnQd+BD5Ga73cn9ABQoj2aP0iHwPlpZQtpJRtgeLAJaAtMDjNIo7D/PnzcXR0pHXr1mly/qsvrjL14FQ6l+tMg8IN0uQaipJa7O21WpqbNsGzZ/D11xf5/HNt29OnUKYMTJqkzcecGQghGFxlMFu6bOH6y+tUW1SNC08vJOkc3bp1o0OHDkycOJEzZ86kTaCKomRaadVCaA0EAH+jtZrNBn6RUv4jpbwmM8hwNynlIinlV1LK/0kpE9u5RldGl9FSymvRzvUErcURYExibx2nhnv37rF161Z69eqFiYlJqp9fSsmAfwdgZmTGz41/TvXzK0pasrICD4+nUWWWnj/XimV/9502207FivDDD1qh9oyuafGmHPj0AKERodRcUpN9t/Yl+lghBPPnz8fe3p5PPvmE4ODgNIxUUZTMJq2Slm+BPUANYA5ay5uvEOK2EGKzEOI7IURHXR++5JXj1wMhRD7ADXgLrI25XUq5H3gAOAHV0iuuxYsXI6WkT58+aXL+ledWsvfWXqY3nI6TlVOaXENR0kuZMtrUi/fvw88/g4mJ1ucwskTTnTtaIfeMqqJzRY59foy8NnlpvKIxK87GMY1QLOzt7VmyZAnnz59n4sSJaRilktHlzZvXRQjhtnXrVuvE7N++fftCQgi3+B69evXKH7n/1q1brYUQbnnz5nWJ77xXrlwxiTw+KfEnFIsQwu3IkSOxDqt88OCB0ciRI53d3NxK5syZ09XIyKiStbV1hdKlS5fp2bNn/n379lnEdT1DQ0O3EydOxDlc08LCoqIQwu3KlStxts6cOHHC/NNPP81fokSJMjY2NhWMjIwq2dnZubq5uZUcMWKE89WrV1O/ZScR0qQwtZTym8h/CyEsARe0otSRxam/AGx0u7xBq02YGUTOPH9BShkUxz4ngby6fY+kdUBhYWEsXLiQJk2aULhw4VQ//8uglwzfMZxq+arR161vqp9fUfQlTx748kvt8eAB5NXK/zFokDZzSocO8NlnUKeO1mc3IymYoyCHex2m7Zq2fLLhE8o6lKWic8WEDwSaNm1Kv379mDlzJi1atKBOnTppHK2SlZQsWTKobNmysU5FW6VKlXQfG9C4cWNfS0vLWIeMOTg4fDCC6pdffrEfO3ZsgeDgYAMLC4sIV1fX1/b29qGvX782vHz5svny5ctzL1++PHffvn2f/PHHHx9UOY2IiGD06NF59+3bdz2psYaGhvL5558XWLFihYOUEgcHh1A3N7dAKyur8JcvXxqdO3fO0tvb2+rXX391XrRo0c0ePXr4JfUaKZFWcxnnAcKllE+klK+BY7pH9H0KoSWI8f71kMFEZlx34tnnbox909TWrVt5+PAhv//+e5qcf/Su0bwMesnuFrtVAWoly4pMBgHGj9duKa9ZA8uWaXN5f/UVxDM1uF7kMMvB9m7b2Xxlc6KTwUgzZ85k9+7d9OzZEx8fH2xsbBI+SFGAZs2a+c2aNStpo5rS0OzZs++XLFnybWL2nTp1qsP48eMLGBkZyYkTJ94fM2bMU3Nz8/e6sO3Zs8fy66+/znvjxg3T2M5hZmYW4enpabtjxw6rxo0bJ+leQuvWrYv8999/dg4ODqE///zznW7dur1Xdy40NJS//vrLbvLkyXlv376d7q2EiU4IhRBmUspYO50IIayBilLKA7pV09BuFxePsV8+oAtgCuySUm4CNiUncD2JbMmM76+gyA9InM3wQoi+QF8AR0dHPD09kxVMYGAgU6dOxcHBAUtLy2SfJy5n/c6yyGcRH+f7mJeXXuJ5KXXPnxUFBgam+vugpFxS35du3aB9ewMOHnTgv/+c8PLypWTJu7x9a8D+/bmoXfs5ZmYZo46NAw54enpy+dVlVt9bzehSozE3TLgA6ZdffsnQoUPp2rUrI0eOTIdI36f+ryjpydvb22zSpEn5ARYtWnSzZ8+efrHt5+Hh8bp+/fpXd+7cGeudy169ej397bffnMaNG5e3cePGVxJ7/VmzZuX677//7KytrcMPHDhwuVSpUh8kscbGxvTq1cu3ffv2/ufPn481IU1LCSaEQohJwJeAjRDiNtogkV9iDAwpgzZ/cWS5lVpoU9ZFP08e4Axgh1beZbIQYraUcnjKfoR0FXnjKEWDYqSUC4AFAO7u7rJeMueQW7VqFSdPnuSbb77Bw8MjJSHF6p///qGgbUEWf7IYSxPLVD9/VuTp6Uly308l7ST3fWnSBKZMASntEKIIGzdqhbBtbeHzz7Xby0WKpHq4yXLX5y4P7jygUtVKiZr/uF69ety/f58ZM2YwdOhQGjVqlA5RvqP+ryjpacqUKU5hYWGiQYMGfnElg5EMDAxo0qRJrK1/I0eOfPrPP//k9Pb2tlq5cqVtzFa+2ERERDBr1ixngBEjRjyMLRmMztbWNqJmzZrvdUtbsGCB3ZIlSxwuXbpk8fr1awNra+twBweH0KpVqwaOGTPmSdmyZUMSiiMh8d4DFEJ8DkwA/gcMAo6jlWnZqWsVjIsTWvIX3VAgJzAarR/hJOALXRmXzCKyImx8fR4jtyWtemwybN26FUNDQ3r37p0m55/dZDbHeh9TyaCS7UX2IWzVSptCr0kTmDMHihWDli0zxpR5PVx7cH7AeRytHAmLCOOm780Ej5k0aRIlS5akT58+BGbkkTSKkgIRERHs2bMnB0CPHj1SVE/AzMxMjh49+iHA5MmT8yam0Pvx48fNHzx4YCKEoG/fvi+Tes3hw4fn6devX5FTp05ZlSxZMqhp06a+5cuXfx0eHi5WrFjhcPjw4Q8GwSRHQp3CvgBmSCn7SSnnSym7AvWA0sBBIURcQ05ju5fSAbgipZwppTwvpfweWIZW0y+zuK17LhjPPpGjrG7Hs0+KvX37lv/++4+WLVuSN3oHqFRwx+8Ot3xvIYRQo4oVJRoDA6hXD1avhtu34euv4c0brcUQ4NAhCEjzPwXjZmqk3WUat2cclRdW5vj94/Hub25uzuLFi7l79y5jx46Nd19FyawuX75s4u/vbwhQs2bNFA98GTx48IuiRYsGX7t2zfy3336zT2j/48ePWwDkzZs3xNnZOSwp1woKChK///67o4WFRcSpU6cunDhx4sqWLVtu7d+///qNGzcunD179nydOnVSZTBPQglhMbRZOKJIKQ+hlVQxBI4JIUrGctxZIGromm6fwmiFqqPbAlRKYsz6dFr3XFYIEVcnncox9k0TGzZswM/PL01mJhm2Yxg1ltQgJCzFLdCKkmXlzQvffquVsBFCK1vTrBnky6eNXL6e5DGIqaefWz9ymOXAY7kHu27sinffmjVrMmTIEObOncvBgwfTKcKMoUoVSsZ8TJ+OA0BAAAaxbZ8zB3uAR48wim37woXYAVy/jnFs21etwhbAxwfT2LZv3Kj1Pz9yBPOY2/T1OkX3888/O8dW4iWh8jJppVSpUi6xxTN8+PA8kfs8fvzYOPLfefPmTVJCFhsjIyMmTpz4AGD69Ol5goKC4q1D8OzZM2MAe3v7JF/b19fXMDg42CB//vwh5cuX/+BL2cXFJSShW9CJlVAfQl/Q/nNEJ6W8L4SohZbgHQKmxNhlATBPCHEB2AuMR+t3tzHGfi8Bs6SHrR9SyntCCG+0JLYjsDz6diFEXSAf2iwmR9Mylvnz5+Ps7Jwm/X5mN5nNuafnolobFEVJmIUF7NgBv/4K8+Zpt5SbNtX6HLq6pm8sRXMW5dBnh2i8ojHNVzVnVftVdCgT9xTtU6ZMYfPmzfTq1QsfHx8sLFLlDpSSBcVVdiY5yU5qiKvsTMWKFWMtjZNaevTo4Tdr1qzXPj4+lj/++KPDxIkTn6bFdfLkyROWJ0+et1euXDHv06dPvoEDBz6vWLFimlSVTygh9ALaEHsRZn8hREPdtllEG2ghpVwmhKgJ/KVbL4DjutbF6IoCafIipqFpaD/zDCHEESnldQAhRG7gN90+06WUaToE8auvvuLkyZMYGKReKZiQsBBMDE3Ib5uf/Lb5Ez5AUZQoQkD16trjp5/gjz9g/nyI7GL09Kk2a0p65VrO1s7s/3Q/Lf9uSae1nfijxR/0cYu9eL2lpSULFy6kYcOGTJo0KdvMd3ziBHGOErW2JiK+7c7OhMW3vVgxQuPb7upKSHzba9QgKL7t+pLYsjNCCAnaTFfxSenEZYkpO+Pk5BQa+e8HDx4YFStWLDS+/RNrypQp91u0aFHyl19+cf7iiy+e29nZxVUPMRTgxYsXySr1t3jx4ltdu3YtumjRIsdFixY52tnZhVWoUOF1o0aN/Pv27fvS3t4+4Y6MiZBQNrEKKCyEyBnbRl0ZmjbAIt7V34vc1heoDUwEhgFNYjlFZ+Bc0kJOPUKISkKIY5EP3t2+nhpjfRQp5Trgd7SBM+eEEFuEEP8A19BGW29EG4mdppo2bZrqBWWHbh9K05VNCY9Ilc+WomRbzs7wzTdw7x5U0v1WGTUK8ueHceO0WVLSg525HTs/2UmTYk3ou7Uv0w9Nj/ML2MPDg759+zJr1ixOnDiRPgEqWZaVlVUEQFBQULx5xqtXrwwBLCws0qwRpVSpUm9tbW3DAQ4fPpxqoySbN28eWLt27Ve+vr5G3377bZwd7qtWrfoG4MGDB6aPHz82jGu/uDRp0iTwzp075xYuXHizW7duz3Lnzh3q6elpO27cuALFihUrd/jw4YTrTCVCvG+UlHKtlLKGlDLOUTFSynApZV8p5QeFmKWUh6WUU6SUs6WU7w3N1rWomQLrkht8KrABqkZ7RI6cLh5j/XuklAOBboA3UBdoDFwHBgPtpZSZLqM6eu8of5z6g7IOZTE0SPLnVVGUWBgbv/t3nz7agJQZM6BwYejSBU6eTPsYLIwt2NR5E11dujJ2z1hG7RoVZ1L4ww8/kCdPHnr16kVIiOpDrCRfkSJF3gL4+fkZPXv2LM4vlUuXLpkCODk5pUo/uNgYGBjQoEEDP4Dly5cnOAgkKaZPn35fCMGCBQscHzx4EGsLYNWqVYPy5MnzVkrJH3/8kazrW1tbR/Tu3dt3xYoVdy9fvnzx1q1bZ5s3b+7r5+dnNHjw4PgGuiZaiu43CiFaJPdYKeVTKWV9KeXSlMSQElJKTymlSOgRx7GrpJQ1pZQ2UkpLKaWblHJeYm8VCyFaCiEW+PsnWMIozUkpGbFzBHms8zC5/mR9h6MoWVKtWrB+vTbYZMgQ2LYNVq3StkkJYWnYA8vY0Ji/2v7F4MqD2XZtG69CXsW6n62tLX/88QcXLlxgypSYXcMVJfHy588fVqRIkWCAFStW2MW137p16+wAatSokabj88eNG/fY0NBQ7t27N8fy5ctzxLdvREQEO3bsSNSUujVq1Ahq3rz5yzdv3hiMHz/eObZ9DAwMGDZs2COAn376Kc/ly5fjnYXE39/fIKFWv4IFC4bOmDHjAcDly5fTvoUwETYKIaYIkdFm+sz4pJRbpJR9bSPrVejR5iubOXr/KN/U/QYrk8wyrbSiZE6FC2t9DO/f18rWAOzdC8WLw9y5WhmbtGAgDJjTdA5HPz+KrZktIWEhBId92De9WbNm9OjRg2nTpnHmzJm0CUbJFoYMGfIY4Lvvvsu7d+/e927VRkRE8NNPP+X6999/c5qYmMiRI0c+SctY3N3dgydNmnQfoHfv3kW++eYbx9hGBx88eNCidu3axX/88ceEq7vrTJ8+/aGRkZFctWqVw9u3b2PNh4YPH/68UaNGfgEBAYZ16tQptWrVqg++/MPCwli+fHkOV1fXMnv27LEGuHr1qsmsWbNyvXz58oN8bf369bYAefLkSZdRxgl5CYwBqgkhukgpM9sAkWwvPCKccXvHUcK+BJ9V/Ezf4ShKtmEdrbS/mZnW7/CLL2DyZO150CCwT9WbWyCEwNbMFiklPTf25Onrp+z8ZCdGBu9/Ffz888/s2LGDXr16cfz4cYyj3/tWspShQ4cWGD9+fJzdnDZv3nyjYMGCyRqEMXTo0Bfe3t4Wy5cvz92wYcNSZcqUeVO4cOHgsLAwcf78eYv79++bGhsby9mzZ992dXVN8z4KEyZMeGpubh4xYcKE/JMnT843c+bMPOXLlw/MlStXWGBgoOGVK1fMHz58aAIwYMCAx4k9b9myZUM6d+78fMWKFR9UZYlkYGDAli1bbvbq1Sv/33//7dCtW7diX375ZWi5cuXeWFlZhfv6+hqdPXvW8tWrV4YmJiYy8pb78+fPDUeMGFFwzJgxBUqVKvWmQIECbyMiIrh27Zr59evXzYyMjOT333+fKr2SU5oQVkQbcVsfOCWE+FhKeSShg4QQI4C8mWzauizpr7N/cfHZRdZ2XPvBl4KiKOmjZk04fFgrbD1jBkyaBMuXw9WrWjHs1CaEoHXJ1jwOfBzr//ucOXPy22+/0b59e3788UfGjRuX+kEoGcLNmzfjLf0WHBycojuAy5Ytu9e6dWv/BQsW5Dpz5ozV1atXzQ0NDaWjo2Noly5dno0cOfJppUqV0qSMSmxGjhz5/OOPP/b75ZdfHPbt22d76dIli4CAAENzc/OIfPnyvf3oo4+efv755y9q1aqVpLb6qVOnPly/fr19fINoTE1N5cqVK+8OHjz42fz583MdPXrU+uTJk1ZBQUEG1tbW4cWLFw/y8PDw79u374uiRYuGApQuXTpk8uTJ9w4cOGB97do1871795obGBiQO3fut126dHk+YsSIJ25ubqny+omUDvkWQhgBP6NNbRcKjJFS/pzAMfuA6lLKTFODMK24u7tLLy+vZB2b0rlAg8OCKfFrCRytHDnR+wTqzn/KqflZM6bM9r6cOwd37kCLFhAaCl99Bb17Q9myaXO9Ew9OUChHIXJb5n5vfadOndi0aRNnzpyhdOnSqXrNlL4nQohTUkr3uLb7+PjcdnV1fZ7sCyhKFuTj45PL1dW1UGzbUvy3p5QyTEr5BdAVLSGcKYRYG3OuYyGEmRCimhBiOtrI3LuxnE5JR7+f/J17r+4x3WO6SgYVJQNxcdGSQYCzZ2HBAihXTps3ObUrwrwJfUOrv1tRf1l9HgU8em/br7/+irW1Nb169SIxc7YqipJ5pdrNCCnlarRp264A7YCTQojhQog/hRBngVfAYeAr3SF/pNa1leQxNTKlY5mOeBTx0HcoiqLEwc0N7t7V+hYePQpVq0KrVvAyzmJgSWNhbMHqDqu543eHukvrcv/Vu+5Ijo6OzJkzh2PHjjF79uzUuaCiKBlSihNCIYSFEKKuEOJLYCxav0QBlAB+BHoA5YAAtGnsfgAaSyl/Sum1lZQZWHkg/+v4P32HoShKAuztYeJEuHULvv8e/PwgRw5t26vYK8gkSb1C9dj5yU6evH5CnT/rcNvvdtS2Ll260KJFCyZMmMCdO3dSfjFFUTKklNYhbAQ8REv0fgK6A8WAF7p1kSOTtgLOUspGUsoxUsr4Z1tX0tTjwMesPr+aiLSdXU9RlFRmbQ3jx8P+/dpgE39/KFoUevSAGzdSdu4a+Wuw+5Pd+Ab7UufPOlx/eR3QBqDMmzcPgCFDhqT0R1AUJYNKaQvhd2izfZwHZgAdgcJSSgcpZUOgDnAfaA4cEEKoCXJ19FmYepH3Irr/0/29VgBFUTKP6F1+P/sM1q2DkiWhb1/t9nJyVc5bmX099xEUFkSdP+tw+fllAAoUKMDkyZPZvHkzmzZtSmH0iqJkRClNCMsCl4FKUspxUsr1UsqoewpSyhNopWl2A1XQStM0TuE1swR9FqYeV3scRz4/QhG7Iul+bUVRUo+tLfzwA9y8qdUtXLZMK3B9+3byz1nBqQKePT2JkBHUXVqXc0+06eaHDh2Ki4sLX3zxBYGBganzAyiKkmGkNCF8BJyIb+5e3TzITYDvAXvgXyHENym8rpJMQaFBGAgDquStou9QFEVJJU5OMHu2Ni3ejz9CoULa+o0bkzf4pGzushz47AAmhiacfKhNuGxsbMz8+fO5d+8ekyerKS4VJatJUUIopSwB9ErEflJKORFoAfgDE4QQO1JybSXpTj86Tb6f83HgzgF9h6IoShrIn1+bJxngxQvo3FmbKu/77yGpjXol7EtwceBFelXUfsW/CX1DjRo16NOnDz///DNnz55N5egVRdGn1KhDmOiRCVLK/4BKwGmgYUqvrSTNuL3jkFJS3rG8vkNRFCWN2duDlxfUrw8TJkCRIlorYkgSJgizNtXKyR6+e5iic4ri9dCL6dOnY2dnR//+/YmIUAPTFCWrSINJkeKn62NYA1iY3tfOzjxve7L9+nbG1R5HDrMc+g5HUZR0UK6cdtv46FHt3yNHwv1kzHpaMEdBquStQn6b/OTMmZOffvqJo0ePsnjx4lSPWVEU/Uj3hBBASvlWStlfH9fOjqSUjN49mnw2+RhUeZC+w1EUJZ1VqwZ79sD581qZGtBuLa9dC4lp5Mtnk49NnTfhaOVIaHgoVZtVpW7duowePZqnT5+mbfCKoqQLvSSESvraeHkjJx6c4Ju632BubK7vcBRF0QMhtNI0oBWz3rsXOnWCKlW0uoaJNXzHcKovrs6Qb4cQGBjIqFGj0iZgRVHSlUoI9SS96hCGRYQxbu84SuUqRc8KPdP0WoqiZA42NuDjA0uXwpMnUK8etGkDDx4kfOyw6sOwMrGi77G+fDroU5YvX86+ffvSOGJFUdKaSgj1JL3qEC73Wc7l55eZ0mAKRgZGaXotRVEyD0ND6NkTrl6FKVO0BNHCQtsmZdzHFbErwr6e+zAzMmODwwbyFczHgAEDCEnKaBVFUTIclRBmYeER4Uw9OBU3Zzfalmqr73AURcmAzM1h3Di4dg3s7CA8XGsxnDEDgoNjP6ZozqLs67kPY1NjAhoGcOXKFWbOnJmucSspkzdvXhchhFtCj61bt1pv3LjRWgjhljNnTte4RpZ37dq1QOQx9+7di7X1YerUqQ5CCLcKFSqUily3detW65jXNDAwcLOysqpYrly50iNHjnR++fJlnLlKcHCw+OGHHxxq1qxZPFeuXK7GxsaV7OzsXN3c3EqOHz/eydfXV+U5iaSajLKw52+ek982P4MqD0JEn+tKURQlBiPdt4G/vzYDypgx8NtvMG2aVs/QIMbXanH74uzruY+6S+sSUj6E777/js6dO1M0ctSKkinUqlXrVe7cuUPj2p43b97QYsWKvTU2Npa+vr5G3t7eZu7u7h/8qXD06FHryH9v377duk+fPr4x9zlw4IC17poBMbeZm5tHNG3a1BcgIiKCe/fumZ49e9bywoULFmvXrrU/ePDg5QIFCoRFP+bkyZNm7dq1K3b//n1TY2NjWaFChdeOjo5vdXFaeXt7W/3++++Of/31143mzZur6XUSoBLCLMzRypF9Pfch47v/oyiKEk3OnLB5szboZORI6NYNfv4ZNmyAfPne37dkrpLs7bmXOv51ePnjSz7r9xn7d+1Xf4BmIqNHj37cokWLDxK0mFxcXF57e3tb7dq1yzpmQnjv3j2j27dvm5UuXfrNpUuXLDw9PWNNCE+cOGEN0KBBgw+uZ2dnF7Z+/frb0dd5e3ubNW3atMTdu3dNv/jii/ybNm26FbntwoULph4eHqUCAgIMmzZt6rtw4cK7efPmjUoYX716ZTBs2LC8S5Ysyd22bdsS//333xUPD4/XiXpRsinVlJpFXX1xlYcBDwHUL2dFUZKsQQOtsPWyZZAjBzg6autj3jEs41AGzy88sWhswcE9B1m3bl26x6qkvZo1awbAu1a+6LZv324N0L179+cODg6h0VsLI3l5eZn5+voaGRkZyYYNGyaqta5SpUrBY8eOfQCwa9euHKGh7xoyu3fvXjggIMDQw8PDb8uWLTejJ4MANjY2EYsXL77Xq1evp6GhoaJHjx5FgoOD1ZdhPFRCmEUN3zGcqouqEh4R5zTTiqIo8TIwgB49YNcuMDbWytWUKwdz52p9DSOVy12OI/OP4FrRlaFDh/Lq1Sv9Ba2kCQ8PjwCA48ePf5Ds7d+/3xqgYcOGgVWrVg24deuWWcx+hLt377YGcHFxeWNjY5PoKW6qV6/+BiAoKMjg0aNHRgBbtmyxPnPmjKWRkZFctGjRXUNDwziPnz179n07O7uwhw8fmixYsCBn9G3Pnz83HDx4cN5ixYqVNTc3r2hmZlbJ0dGxfJUqVUqOHTvWKbExZhUqIcyi5jSdw8KWCzE0iPs/iqIoSlIEBGi3jb/4AipXhmPH3m0r71yehX8s5PHjx9T/rD5PAp/oL1Al1Xl4eARG9iP08vIyi77t6NGj1ra2tuHu7u5BtWvXDoR3rYaRovUfTNJfC35+flFfYubm5hJg48aNOSLPVahQoTj7PwJYWVnJFi1a+AJs3bo1R+T6gIAAg2rVqpWaN2+ek6+vr1H16tUDGjVq5FuwYMGQ69evm82aNStPUuLMClRCmEUVsStCk2JN9B2GoihZSN68sGMH/O9/8PQpVK8OvXu/mx+5cuXKtO3aFu+N3vy540/9BqukKisrK+ni4vIa3rX2ATx48MDo5s2bZpUrVw4wMDCIakmMbDWMFF//wfisW7cuB4Czs/NbBweHcAAfHx8LADc3t0T1CaxcufJrgPPnz1tErlu2bJndjRs3zOrVq+f/+PFjn717917fsmXLrRMnTlx5+vSpz9q1a68lJc6sQCWEepJWhanv+d+j9erWXHl+JVXPqyiKAtqMJx07wqVL2qCTx4/BxOTd9j9++QM7Wzu2/7o94w9oq1KlJHPm2AMQEiKoUqUkv/2m3VYMCDCgSpWSLFxoB8CLF4ZUqVKSZctyAPDokRFVqpRk1SqtmOzdu9ryunU2AFy/bkyVKiXZuFFLjC5eNKFKlZL8+68VAD4+plSpUpJduywBOHnSjCpVSrJ/v5a0HDliTpUqJTlyRJteKnJ9KmvZsmWJuErOWFtbV4i+b+To4Oj9CHfs2PHeyGE3N7dgOzu7sOj9CL29vc1evHhhZGxsLBMzsCM8PJwrV66YDB8+PM+ff/7pCNCvX7+oJueXL18aATg6OsbbOhjJ2dk5FMDX1zfqNvaTJ0+MAOrXr//K2Nj4vf2NjIxo1apVkhLXrECNMk4BIURXYABQHjAELgN/Ar9LKePtIyGl3AJscXd375OaMf1y7Bf+vfovc5rMSc3TKoqivMfaGn78URtkIgTcuQOffgozZ+Zi2rRp9O/fnwlzJnDO8RxrOqzBzMgswXMq6S++sjPm5ubvfY95eHgEzJkzxzl6P8J9+/ZZ67ZFDRSpXLly4M6dO3Pcu3fPKH/+/GG7du2K7D/42traOtbvxocPH5oIIdxirjcwMKB3795PJkyYkOxJs2OrnVitWrXXAL/++qtTrly5wjp16uSfK1eubN3pXiWEySSEmAcMBIKBPUAo4AHMBTyEEB2llOn64fIN8mWB9wI6l+tMwRwF0/PSiqJkU5H1CW/d0loNK1eG/v17U7HiIuZNmYff5350lB35p9M/GBsax3+y9HbixLtbKaam8r1la+uI95bt7cPfW3Z2DntvuUCB95eLFQt9b7lMmbfvLbu6hry3XLly8HvLNWoEvbdct+6bZP2MCUhs2RnQBo2YmJjIly9fGp06dcrMzc0t+NixY9ZWVlbhkYM/AGrXrh2wc+fOHDt27LDu3bu378GDB60j18d17uh1CIUQWFpahpcoUSKkffv2fqVKlXobfV87O7uwW7du8eTJk0R9oCL3s7OzixqJ3Lx588D+/fs/XrBggdOgQYMKDx48mMKFCwdXqVIlsEOHDr7t27fPdiOj1C3jZBBCtEdLBh8D5aWULaSUbYHiwCWgLTA4veOa7zWfwLeBjKqhJptXFCV91asHV65oA07++MOQ27fn4f/cn4b3GrL16lZ6bOyhqh5kchYWFlH9CHft2mX96NEjoxs3bpi5u7sHRh/pG9lP0NPT0xrg+PHjVtHXxyayDuH69etvr1u37vayZcvujR8//mnMZBDA1dX1DYCXl5dlYuI+ceKEJUC5cuXeS6p///33BxcuXDg3efLkex999JHvq1evDFevXp2rQ4cOxWvVqlU8epmb7EAlhMkzVvc8WkoZ1fFUSvkE7RYywBghRLq9vsFhwcw+PpvGRRvj6uSaXpdVFEWJYmsLs2dr9QtLlKhCyZK92bd6H8OKDGP1+dUM+HdAxu9XqMQrej/CHTt2WEkpo2oURqpatWqQtbV1+NGjR619fHxMnz9/bmxiYiIbNGiQKrOFtGnTxg/g8OHDNrdv3463lTAwMFBs3brVDqB58+Z+MbeXKlXq7cSJE59u37795rNnz85u3779iqOjY+jhw4dtZs+enSs14s0sVEKYREKIfIAb8BZYG3O7lHI/8ABwAqqlV1x/+fzFk9dP+KrmV+l1SUVRlFhVrAhHjsCOHVOxtbVl/y+nqXphPwuPrmLUrlEqKczEotcjjOw/GDPRMzQ0xN3dPfDmzZtmK1asyAlQvnz511ZWVqnyxrdq1SrAxcXldVhYmOjdu3eB8PC4W56HDh2az8/Pz8jZ2fltv379XiZ07saNGwd+/PHHz+HdaObsQiWESVdR93xBShkUxz4nY+ybpiJkBDOPzsTN2Y36heqnxyUVRVHiZWAABQrkYsqUKXh7e3J87QOsFt7jp8W3+G7/9/oOT0kmDw+PqH6EGzdutDc3N4+oXbv2ByOHI1sSFyxY4Ajx9x9MjpUrV96ysrIK37NnT45WrVoVefjw4XtjIl69emXQu3fvfEuWLMltZGQkly5detPMzCwqIV2+fHmO//77zypmMhkYGCj2799vA1CwYMGQ1Iw5o1ODSpKusO75Tjz73I2xb5rafGUzV19cZU2HNWqaOkVRMpQ+ffqwaNEi7twZgZNTM87/bz2TvP+jW39P6tWrp+/wsr0ZM2Y4/fnnn/Zxbe/WrdvLdu3aRQ2wsLCwkOXLl3/t5eVl9erVK8OaNWt+ULYFoH79+gHfffcdr169MoSk1x9MiIuLS8ju3buvtGvXrti2bdvsChUqlKNixYqBjo6Oob6+vkbe3t5Wb968MciRI0fYsmXLbn700UfvJa2enp7Wf/75Z247O7uwMmXKvLG3tw8LCAgw9Pb2tvL39zcsXLhw8LBhw56nZswZnUoIk85K9xxfLaXI5vMPpvhJC7+e+JUidkVoV7pdelxOURQl0QwNDZk3bx7VqlXjk0++o1fvGXw1ti73vPQdmQJw6NAhm/i2u7q6vomeEILW2ufl5WUFfNB/MFKtWrXeWFhYRLx588YgNfsPRle1atWg69evn589e3auzZs32125csXc29vbytLSMqJkyZJBTZo08Rs5cuTTnDlzflB3pnfv3s/NzMwijh8/bnX16lVzPz8/I2tr6/ACBQoEd+jQ4eUXX3zx3M7OLtFT7GUFQvXlSBohxHjge2CFlPKTOPaZAowDFkgp+8WyvS/QF8DR0dFt9erVyYolMDAQKysr/EP9eRT0iFI2pZJ1HiX1RL4nSsai3hf9mzlzJv/99x+LFi3C2roEhoZ+2NklapBorOrXr39KSuke13YfH5/brq6u2aqFR1ES4uPjk8vV1bVQbNtUC2HSRf41FN+3S+S2WP9yklIuABYAuLu7y+TeNvH0VLdcMhr1nmRM6n3Rv3LlylGiRAmWL1/O3r172b9/v3pPFCUDUYNKku627jm+ys/5Y+ybNoG8vk3VRVW58PRCWl5GURQlxXLlysXUqVPx9PQkuXdFFEVJOyohTLrTuueyQgjzOPapHGPfNOEX6kdIWAiOVo5peRlFUZRU0adPHypVqsSIESN48yZNJt5QFCWZVEKYRFLKe4A3YAJ0jLldCFEXyIc2i8nRtIylQo4KnOl/hlwW2ap2pqIomZShoSG//fYbjx49YtmyZfoOR1GUaFRCmDzTdM8zhBDFIlcKIXIDv+kWp0sp02yEks9jH0zPn4ECBeDwYW3lwYPa8kldGcQ9e7RlHx9teft2bfniRW1582Zt+fp1bXn9em35jq6izqpV2vLjx9rysmXa8osX2vKiRdryK90AtN9+g4IFIThYW549W1uOnFj8xx+haNF3P8SUKVAq2kCYb74BF5d3y+PGgXu0PuOjRkH16u+WhwyBunXfLQ8YAA0bvlvu3RuaNXu33KMHtGnzbrlLF+gYLadv1w66dXu33LIlfPrpu+UmTaBv33fLDRrA4GgzFNaqRdF5894tV6kCo0e/W65YESZMeLdcrhx8++275ZIlYcaMd8uFC8OsWdq/Q0OhUCGYO1dbfvNGW/7jD23Z319bXrJEW372TFteuVJbfvBAW/7f/7TlW7e05Y0bteWrV7Xlf//Vli9c0JZ37tSWT5/Wlvfv15aPH9eWjxzRlg8e1Ja9dENH9+7VliM/ezt2aMuRn70tW7TlGze05fXrteW7uopNf/+tLUd+9pYv15YjP3uLF2vLkZ+933/XlkN0ZcNmz9aWdZ+9/KtXQ7Go/6owdSqULv1uefJkKF/+3fL48dqkvJFGjYIaNd4tDx2qzdUWaeBAaNTo3XKfPu9/9nr2hLZt3y136QKdOr1bbt8eund/t9yqFXz22bvlpk3f/+x5eGhzxEWqXRuGD3+3XLUqjBnzbrlSpfc/ey4uevvsVc2dm8+trFi/bh2XL19GUZSMQQ0qSQYp5TohxO9o09SdE0LsBkIBD8AG2AjMTcsYSjuU5h/DjVRv2BBy5tRW5sypJUQ5cmjLuXJpyza6qgK5c2vLkaMtHR21ZUvdSD8nJ23ZQlecPW9ebdnUVFvOl09bNjHRlgsU0JaNdB+jggW1JClyTstChbTlSEWKQP1ohbOLFXs/oSteHOrUebdcsiS8jlbdp1Spd8klQNmyYB7trn25cu9eC9C+4PPmfbfs6qp9mUWqUOH987m5vfvZQEtGbaJVZKhSBRwc3i1Xraq9BpFq1OBN9PPVrPl+wlu7NpQo8W65Tp33k5Q6dbTXKFK9etprCCCEtlxQ13XV0FBbzq/rrmpkpC3ny6ctm5hoy3nyaMtmZtqyk5O2bG6uLTvquhtYWmrLkT+flZW2nEvX+mxjoy1Hvr45cmjLkZ81Oztt2dZWW7a315atdZWXcuXSliM/e7lza8uRnzUnJ23ZzExbdnbWliM/e3nzasuR9c7y5dOWIz97BQpoywa6v3ELFXovYQt2dn7/s1a0qPZ+RCpWDGrVerdcogQERquSUaoURC9gW7r0u1hB+yxGvhagfRadnd8tly//4Wcv+vkqVnz3s4L2WbSOVrXK3f39z16VKu9/9qpV0/7/RKpeXfv/E6lmzfe316ql18/etObNsY+IoFj0GBRF0StVdiYFhBBdgUGAC2AIXAaWAL8ntnXQ3d1denklryCXGjmZ8aj3JGNS70vGk9L3RAihys4oShKpsjNpREq5CliVnGOFEC2BluovZEVRFEVR9E31IdQTKeUWKWVf28hbbIqiKIqiKHqiEkJFURRFUZRsTiWEiqIoiqIo2ZxKCBVFURRFUbI5lRAqiqIoiqJkcyohVBRFURRFyeZUQqgoiqIoSqLkzZvXRQjhduXKFZOE947f1q1brYUQblWqVCmZ8N4p1759+0JCCLc5c+bYp8f1MhuVECqKoiiKomRzKiHUEyFESyHEAn9/f32HoiiKoihKNqcSQj1RhakVRVEURckoVEKoKIqiKNnUkSNHzD08PIra2tpWMDc3r1i2bNnSv/zyiz2AEMJNCOGW2HO9evXKYPTo0U4lS5YsY2FhUdHc3LxiqVKlyowZM8YpICAg3nzj1atXBgMHDsybL18+FxMTk0pOTk7le/bsmf/x48eGse2/dOnSHB07dixUrFixstbW1hVMTU0rFShQoNwnn3xS4Pr168ZJexUUUHMZK4qiKEq2tHnzZutOnToVDwkJEYULFw4uW7bsm6dPnxqPHDmy0KVLl8yTcq5Hjx4Z1a1bt8S1a9fMbWxswmvWrPlKCMGxY8esZ8yYkXfjxo059+/ff8XR0TE85rGhoaGidu3aJa5du2ZerVq1gHLlyr0+fvy49fLly3Pv37/f9uDBg5fz588fFv2Y3r17FzUxMYkoWrRocM2aNV+9ffvW4OLFixYrVqxw2Lp1q93+/fsvly9fPiSlr1F2ohJCRVEURclmAgICDHr37l04JCREfPnll49++umnhwYGWiPerl27LNu0aVMiKef7/PPPC1y7ds3czc0tcPv27ddz5coVDvDs2TPDxo0bFz99+rRl7969C2zZsuVWzGPPnDljWbBgwZALFy6cL1y4cCiAr6+vQfPmzYsdPXrUul+/fgW2bdt2M/ox8+fPv/nxxx/7W1tbR0SuCw0NZeTIkXnmzJnjPHjw4AIHDhy4loyXJttSCaGiKIqS7fTq1Sv/+fPnLfQdR1KUK1fuzZIlS+6lxrmWLVtm9+zZM+OCBQuGzJw5MyoZBGjUqNHrHj16PJ0/f75TYs519epVk+3bt9sZGBiwcOHCO5HJIICDg0P4woULb1epUqXstm3bcl6/fv1+sWLFQmOeY9q0afcik0EAOzu7iAULFtypUKFCuR07dthdv37dOPpxvXv39o15DmNjY2bPnv3w77//znX48GEbX19fAzs7u4iY+ymxUwmhoiiKomQzBw4csAJo06bNS0PDD7vp9ejR42ViE8Ldu3dbSSmpUKHC64oVKwbH3O7m5hbs4uLy2sfHx3LXrl3WxYoVexl9u7W1dXiXLl0+KLlRrly5EFdX10Bvb2+r2I47e/as6ebNm22vX79u+vr1a8OICC33Cw8PFxEREVy8eNG0Zs2aQYn5GRSVECqKoijZUGq1tGVWjx49MgEoWLDg29i2Fy9ePNb1sXnw4IEJQP78+ePss1ewYMEQHx8fywcPHnww4CNv3rxxXitfvnxvvb29uX//flQh7NDQUHr06FFwzZo1uaSUccbl5+cX64AUJXZqlLGiKIqiZFNCiFgzKgMDg7gzrRgikzIhRIL7JFf0OL///nvH1atX58qVK1foggULbl67du3smzdvvKWUp6SUpypUqPBad824A1I+oFoI9UQI0RJoWaxYMX2HoiiKomQzTk5OoQB37twxjW37tWvXYl0fm3z58r0FuHv3bpzH3Lt3zxQgb968H/QfjGxhjE1ky2CePHmijtu4caMdwOzZs+/Edqs5rp9JiZ9qIdQTVZhaURRF0ZfatWsHAGzatMkuPPyDSjAsX748Z2LP1bBhw0AhBD4+PpZnz579IBnz9vY2O3v2rKWBgQGNGjUKiLk9ICDAcM2aNR98GV68eNHEx8fHSghBo0aNAiPX+/v7GwEUKlTog1vNGzZssPH19VWNXcmgEkJFURRFyWY+/fRTX3t7+7Bbt26ZjRkzxjlyQAbA3r17LZctW5Y7secqUaLE28aNG/tGRETQp0+fgi9evIjqu/f8+XPDvn37FoyIiKBZs2YvYxthDDB27Nh8d+7ciepf6O/vb9C3b9+C4eHhNGrUyC96n8YiRYoEA/z6668O0ZPZCxcumA4ZMqRAYuNW3qeyaEVRFEXJZmxsbCIWLlx4q3PnzsVmzpyZ559//slZpkyZN8+ePTP28vKy/vTTT58sXrzY0cjIKFGd/5YsWXK3bt26ZidOnLAuWrSoS9WqVQMAjh07Zv3q1SvDkiVLBi1atOhubMdWqFDhdXh4OGXKlClXrVq1VyYmJvL48ePWvr6+Rvnz5w9ZuHDhnej7jxs37tHBgwdt/v77b4cjR47YlCtX7o2vr6/hyZMnrStUqPDawcEh7PTp05Ypf5WyF9VCqCiKoijZUNu2bV/t2bPncv369f2fPXtmvHv37hz+/v5G06ZNuzNmzJgnAHZ2dmEJnQfA2dk57OTJk5dHjRr1MHfu3G8PHDhgc+DAARsnJ6e3o0ePfnDixInLsc1SAmBsbCwPHTp0tVu3bs8uX75ssWfPnhzGxsbyk08+eXb8+PHLBQoUeC+Ghg0bvt6/f/+levXq+QcGBhru3r07x+PHj02GDBnyaP/+/VcTm8Qq71MJYQa2YcMGhBBcvnw5at3t27cpV64cAGfOnKFFixbpEsvSpUsZPHhwko+bOXMmpUqVoly5cri6urJ8+fI0iC7t1KtXjwIFCrw3Qq5NmzZYWVnFe1z098nLy4shQ4akaZyJVa9ePby8vGJdX7JkScqXL0+pUqUYPHgwfn5+yb5OjRo1EtynUKFCPH/+/IP1mzdvZvr06fEeu2vXLtzc3HBxccHNzY29e/dGbTt16hQuLi4UK1aMIUOGRL13s2bNokyZMpQvXx4PDw/u3HnX6NCkSRNy5MiRbv+fFCWjqFWr1pu9e/def/Xq1ZmgoKDTly5dujhq1KjnO3bssAatGHb0/R88eHBOSnmqZMmSH/Tfs7W1jfjhhx8eXb169WJQUNDpoKCg01euXLk4ffr0xzY2Nh8UiG7RokWAlPLUiRMnrtjY2EQsWLDg/oMHD869ffvW+8mTJ2eXL19+19nZOdaEtEaNGkH79u27/vz5c5/g4GDvGzduXJg5c+Yjc3NzeeLEiStSylMtWrR4r7/i+vXrb0spTw0ZMuRFyl61rEklhBnY33//Ta1atVi9erW+Q0mW+fPns2vXLk6cOMH58+c5cOBAiksPJEVsHaWTI0eOHBw+fBgAPz8/Hj16lKTj3d3dmTNnTqrEkpZWrlzJ2bNnOXv2LKamprRu3TrZ5zpy5Eiyj23VqhVjxoyJd59cuXKxZcsWzp07x7Jly/jkk0+itg0YMIAFCxZw7do1rl27xvbt2wGoWLEiXl5enD17lg4dOvDVV19FHTNq1Cj++uuvZMesKJnRgwcPjK5evfrBCN89e/ZYTpo0KT9Ajx49PvyrTcmSVEKYQQUGBnL48GEWL16cqITwxIkT1KhRg4oVK1KjRg2uXLkCaC177dq1o0mTJhQvXvy9L8EBAwbg7u5O2bJlmTRpUtT6kydPUqNGDVxdXalSpQoBAdofWQ8fPoz1PHGZOnUqv/32GzY2NgDY2trSs2dPAL799lsqV65MuXLl6Nu3b1SiWK9ePYYNG0adOnUoXbo0J0+epF27dhQvXpyvv/466txt2rTBzc2NsmXLsmDBgqj1VlZWTJw4kapVq3L06FEWL15MiRIlqFevHn369Ilq5bxz5w4eHh5RrUV378batQWAzp07R70H//zzD+3atYvaJqVk1KhRlCtXDhcXl/daqiJ5enpGtTx988039OrVi3r16lGkSJH3EsW4fqbo4nvdRo8eTZUqVShRogQHDx4EICgoiM6dO1O+fHk+/vhjgoISLtpvYmLCDz/8wN27d/Hx8Ykztt9///29z8HSpUv54osvAKJaUCMiIhg4cCBly5alRYsWNGvWjHXr1kUd8+uvv1KpUiVcXFyiWsIT0xpdsWJF8uTJA0DZsmUJDg4mJCSER48e8erVK6pXr44Qgh49erBx40YA6tevj4WFNlNZtWrVuH//ftT5PDw8sLa2TvC1UZSs5OTJk+YlS5Z0KVGiRJkGDRoUa9KkSZEyZcqUbtiwYakXL14YtWnT5sWnn37qp+84lfShEsIMauPGjTRp0oQSJUqQM2dOvL29492/VKlSHDhwgNOnT/Ptt98ybty4qG1nzpxhzZo1nDt3jjVr1nDvnlagf8qUKVEtJvv37+fs2bO8ffuWjz/+mNmzZ+Pj48Pu3bsxNzeP9zyxCQgIICAggKJFi8a6ffDgwZw8eZLz588TFBTE1q1bo7aZmJhw4MAB+vfvT+vWrZk3bx7nz59n6dKlvHihtfQvWbKEU6dO4eXlxZw5c6LWv379mnLlynH8+HGKFCnCd999x7Fjx9i1a9d7t94HDx5Mjx49OHv2LN26dYv3lq6HhwcHDhwgPDyc1atX8/HHH0dt++effzhz5kzUa/XHH38k2IJ4+fJlduzYwYkTJ5g8eTKhoaHx/kyJfd3CwsI4ceIEv/zyC5MnTwa0pM3CwoKzZ88yfvx4Tp06FW9skQwNDXF1dY16zWKLrUOHDvzzzz9Rx6xZs+a91yby9bl9+zbnzp1j0aJFHD169L3tuXLlwtvbmwEDBjBz5sxExRbT+vXrqVixIqampjx48IB8+fJFbcuXLx8PHjz44JjFixfTtGnTZF1PUbIKFxeX4G7duj2LiIgQp06dstq9e3eOhw8fmlarVi1g7ty5t9avX39b3zEq6UeNMtaThApT//3333z55ZeA1kL1999/U6lSpTjP5+/vT8+ePbl27RpCiKgkA7SEJrLeYZkyZbhz5w758+fnf//7HwsWLCAsLIxHjx5x8eJFhBA4OztTuXJlgKjWvfjOExspZbxV6/ft28cPP/zAmzdvePnyJWXLlqVly5aAdssQwMXFhbJly+Ls7AxAkSJFuHfvHvb29syZM4cNGzYAcO/ePa5du4a9vT2Ghoa0b98e0FpN69atS86cWjmtjh07cvXqVQCOHj0alcx88skn8bZ4GhoaUqtWLdasWUNQUBCFChWK2nbo0CG6dOmCoaEhjo6OuLq6cvLkScqXLx/n+Zo3b46pqSmmpqbkzp2bJ0+ekC9fvjh/psS+bpEtl25ubty+fRuAAwcORCW75cuXjzeumKLf3o8ttmrVqlGkSBGOHTtG8eLFuXLlCjVr1nzvHIcOHaJjx44YGBjg5ORE/fr139sePeboyWViXbhwgdGjR7Nz584PYo4U83O4YsUKvLy82L9/f5KvpyhZSdGiRUNXrFgR9+0RJVvJtgmhEMISaANU1j0qAubAv1LKBHuWCyFKAhOABoA98BjYBnwrpUywk5mUcguwxd3dvU/MbS9evGDv3r2cP38eIQTh4eEIIfjhhx/iPN+ECROoX78+GzZs4Pbt29SrVy9qm6npuzqhhoaGhIWFcevWLWbOnMnJkyexs7Pj008/JTg4ON5ELrbzxMXGxgZLS0tu3rxJkSJF3tsWHBzMwIED+X979x8dVXnncfz9BUHll8CCaAm1iFTwRwILBqsI4u8WT5fIcsTioR5UWETX3a7axq4ulnp0Pbu6/qhdWS1bRBGVg6iVsgfOhqqVChSN1sWqa6gIO6ISMFqISb77x72JyWQmmUlmMpO5n9c59zzMvc997nPvkwnf3Huf59m6dSsjRoxg8eLFHDz41Xzojcfp0aNHi2P26NGDuro6Kioq2LBhA6+88gp9+vTh7LPPbtr/iCOOoHGi9nTeV2w85wsvvJBYLMbEiRN5+OGHm7bPnj2bsrIyFi9e3GK/jrwTmeg6tnVOjVK9bvFt01Zgnkx9fT1vvPEGY8eObbNul156KU8++SRjxoyhrKys1bHauz7J6pyKXbt2UVZWxvLly5vuRBcVFbV4FLxr166mR8sAGzZs4Pbbb2fTpk0t2kFEJOqi/Mh4NLACuB44gyAYTImZTQW2A3OAPcAa4Avgb4DXzeybnanY008/zdy5c9m5cydVVVV88MEHjBw5kpdeeinpPvv372f48OFA8A5Wew4cOEDfvn056qijiMVirFu3DggePe/evZstW7YAwaPf9v6jnjt3Lq+++mqr9eXl5SxatIgDBw40HXPp0qVNwcSQIUOoqalp8U5ZKvbv38+gQYPo06cPO3bsYPPmzQnzlZaWsmnTJvbt20ddXR2rV69u2nbGGWc0vRf42GOPMXnyZADWr1/Pa6+91iIYBDjrrLMoLy/nsssua7F+ypQprFq1ivr6evbu3UtlZSWlpaVpnU+q59SR6zZlyhQee+wxAN58800qKyvb3efLL7+kvLycESNGUFxc3GbdLrnkEp555hlWrlzZ6nExwOTJk1m9ejUNDQ3EYjEqKiraPX5za9asoby8vNX66upqpk+fzh133NHiruSxxx5L//792bx5M+7O8uXLmzrHbN++nQULFvDss89y9NEpj7krIhIJUQ4IPwN+AVwDTCII5toV3ll8giCAvM7dJ7j7bHcfC/wrMBRYaR25LRNauXIlZWVlLdbNnDmTxx9/POk+N910E+Xl5Zx55pkp9a4tKSlh/PjxnHzyycybN6/pP9XevXuzatUqrrvuOkpKSjj//PNb3amKV1lZ2fRYt7mFCxcybdq0pk4QU6dOpU+fPgwcOJCrr76aU089lRkzZjQ9nk7VRRddRF1dHcXFxdxyyy2cfvrpCfMNHz6cm2++mUmTJnHeeedx0kknNT3yvu+++1i2bBnFxcU8+uij3HvvvW0e08y44YYbGDJkSIv1ZWVlFBcXU1JSwjnnnMP8+fM55phj0jqfVM+pI9dt4cKF1NTUUFxczF133dVmsDpnzhyKi4s55ZRT+Pzzz1m7dm27dRs0aFDT6wOJyp45cyZFRUWccsopLFiwgEmTJpHOdI3vvfdei9cWGj3wwAO8++67LFmyhHHjxjFu3Dg++ugjIHhv8qqrruKEE05g1KhRTe8K3njjjdTU1DBr1izGjRvX9GoCBAH/rFmz2LhxI0VFRaxfvz7lOoqIFALrymFA8pmZXQEso51HxmZ2LXA/UOHu0+K29QTeBkYB0939hfaOO3HiRE80LlwqKioqWjwazoUDBw5w5ZVX8tRTT+W0HsnU1NTQr18/6urqKCsrY968ea2C7UzKhzbJN41t8Mknn1BaWsrLL7+cctB8+eWXc8899zB06NBO1UHtkn862yZmts3dJybb/vrrr1cVFxd/3Im/zUUKirtTWVk5pKSk5BuJtkf2HcJOmBGmK+I3uHu9mT0B/DjM125A2N0NGDAgb4NBCIZ52bBhAwcPHuSCCy5gxowZua5S5Fx88cVUV1dTW1vLLbfcktYd1BUrWn3NRFJiZvtqa2t7HX744QnnzhWJmtra2l5mti/ZdgWE6RsfpluSbN8Sl09yqKNDmUjmpPveoEgmNDQ0rKuurp49bNiwT3NdF5F8UF1d3b+hoSHpwMZRfocwbWY2ABgcftyZJFtjF/6R2a+RiIgkUl9fvzQWi1XHYrHBhw4d6qXXoySK3J1Dhw71isVig2OxWHV9fX3iWQ/QHcJ0NZ/A9vMkeWrCNOm0B2Y2H5jfmN/M3o7LchSwP4X6DAFSmVYo1fIynS+Xx85VvlTbJBvHLpR82Sgz378rUfxOdfa7clxbO0yYMKFq27Ztl+zZs2d+LBb7trsPaSu/SKEys30NDQ1P1NfXL50wYUJV0ozu3u0W4C5gRweW4W2UeQXgwPNt5Bke5nHgsCR5RofbD3Xi/JammG9rhsvLaL5cHjuH+VJqk25yLoX0c5PX35WIfqcy/l3RokVLx5fueofwa8CJHdivVyeP+1mzf/cl8V/B/RLkTddzndi3M+VlOl8uj53Lc05Vvp9LIf3c5Oq43eHaFNJ3RUQ6SMPOhNIYduYTgvcIS9y91Si/ZvZdYC3Q5pAImWBmW7N9DEmP2iQ/qV3yj9pEJL+oU0n6todpslGBS+PyZVPSl0MlZ9Qm+Untkn/UJiJ5RAFh+taG6Zz4DeHA1LPDj2uyXRF31y/UPKM2yU9ql/yjNhHJLwoI07cM+D9gmpktitt2J8EsJduBdV1dMREREZGOiPQ7hGa2BmichHcocDxQTTD9XKMl7v6ruP2mEgR8RwLbgHeAEmAswTAKk909figZERERkbwU9TuE44FJ4XJ8uG5gs3WTCALFFtx9U7jv40ARcAlB7+KHgOJsBINmdqKZrTCz3WZ2yMx2mtnPzezY9vduVdYZ4b6/a1ZejZlVmtmdZta5iWMjIsNtcqKZ/b2ZrTOzd83soJntN7NXzOzvzKx3Ns6hEGW4Xfqa2Rwz+zcze9nMvjAzN7Pns1H37srMvmdmL4Y/szVmttXMFplZh/6PyXR5ItK+SN8h7C7i7kj+nq/uSI4B9hLckfxjGuX9lGC+5SrgvbCMwQQdZQYBHwFnu/v/ZO4sCksW2mQXwTiXB4GtwC5gGPAt4AiC1xDOc3dNw9WGLLTLOBJ3EGtzNIIoMbOfAdcQ/OxuBL4EziUYnH8NMMvd63NVnoikKNcDIWppeyEY73APwWDX18Zt+5dw/TbC4D7FMscAX09yrCfCMjfl+tzzdclSm2wE5gH94tZ/A3gzLPOXuT73fF6y1C6jgEeAhQQjCCygnQHso7QAM8PrsQcY3Wz9MOCtcNv1uSpPixYtqS+6Q5jnzOxa4H6gwt2nxW3rSfC+4yhguru/kIHjjSCYj9mBI939UGfLLDQ5aJPJwIsEd0yOcvfazpZZiLqiXVIdrzQqzGwrMAH4vrsvj9s2Fagg6IQ33N0buro8EUmd3sfIfzPCdEX8Bg8emzwRl6+z6pqleiyT2Iww7ao2aXxkeQTwFxkqsxDNCNOuapdIM7MiguCtFngqfrsH71p/CBwDnN7V5YlIehQQ5r/xYbolyfYtcfk6LOy4sCT8uM7d69rKH2Fd1iah0WFaC+gdwuS6ul2irvE6/sHd/5wkTzrXPNPliUgauutcxpFgZgMIOnsA7EyS7U9hOrID5Y8m6FwCMISgU8nRBL90F6ZbXhRku02S+FGYPq9H+InlqF2irvE6JrvekN41z3R5IpIGBYT5rV+zf3+eJE9NmPbvQPnDgO/HrdsIzHf33R0oLwqy3SYthO+sXQp8Adzc2fIKWJe2iwBfXfNk1xvSu+aZLk9E0qCAMIvM7C7gux3Y9Vx3/xCwDFepBXd/CbBwbK/hwFTgJ8CbZjbX3Z/O5vFzId/bpDkzO5dgbEsHFngBD3bendpFmjRe80z1TMx0eSKSBgWE2fU14MQO7NcrTD9rtq4vsD9B3n4J8qYl7K33AbDCzF4GXgOWmdlvC/BOYbdok7Bn8VqgN/C37t6qo0SB6RbtIi00Xsd+beRJ55pnujwRSYM6lWSRu1/u7taBpSrc/wBfdSI4LslhRoRpVYbq/D7wG4JfvBdmosx80h3axMzOAF4gCGx+6O73d6Sc7qQ7tIu0UhWmya43pHfNM12eiKRBAWH+axxy5LQk20vj8mXC3jA9OoNlFpKstYmZnU4w00Z/4B/d/a70qxdZufiuRFnjdTzZzI5Mkue0uLxdWZ6IpEEBYf5bG6Zz4jeEg+3ODj+uycTBzOwwYEr48Z1MlFmAstImZlYKrAcGAIvd/fbOVDKCuvS7EnXu/gHB9IC9gVnx28OBpIsIBpJ+pavLE5H0KCDMf8sIfgFOM7NFcdvuJJh5YTvBXaUmZlZqZjvMbEd8gWa2JJyRJH790cAvwjI/AH6dmVMoONlokwnAfxEEg0vc/bas1LywZbxdpF13hOk/m9kJjSvD3yUPhh/vbD6riJndEV7vO2gt7fJEJDM0dV03EP5lvA44kmAu1neAEmAs8DEwOb4HqpmdDfw3gLtb3DYnmIWkEngv/HcR8JfhMWLAxe6+NVvn1N1loU0+BQYB1Xx1pyuRG9z940ycQyHKdLuE29cAx4YfhwLHE7RT83KWuPuvMncm3YeZPUgwbulBYAPwJXAuwR83zwB/Hc4U05j/PwmGu/qlu1/R2fJEJDPUy7gbcPdNZjYeuJXgF+OpBEHbQ8Bt7r4nzSKvJXgsPA44n696Zf4eeB74d3evzkjlC1QW2mRQmA6k9diQzS0mCGwkgSy0CwSzYsR3dBgITGr2eWgHyi0I7n6Nmb0ELCIYuqonsIPgacPP072bl+nyRCQ1ukMoIiIiEnF6h1BEREQk4hQQioiIiEScAkIRERGRiFNAKCIiIhJxCghFREREIk4BoYiIiEjEKSAUERERiTgFhCIiIiIRp4BQJELMrMTMVpjZbjM7aGZ/NLMfmZl+F4iIRJhmKhGJCDO7DrgH+DNQQTBH7PlAP4LpChfmrnYiIpJLCghFIsDMrgCWARuA77n73nD9KGA70B/4pru/k7NKiohIzugxkUiBM7OvAw8CbwN/1RgMArj7e8Dq8ON3clA9ERHJAwoIRQrfbcCRwA/d/YsE2z8K05FdVyUREcknCghFCpiZDQYuA94Hnk2SrW/X1UhERPLRYbmugIhkVRlwONAALDOzRHnOCtN9XVUpERHJLwoIRQrbeWE6Klza8jaAmc0C5gATgUHAu8D9wCPerBeamV0C/AAYQ9BT+UNgDbDE3fdn8BxERCTLFBCKFLbSMB3p7lXxG81sBPCn8OPvwvQHQBXwD8BegqFpHgJGAP/UbPfBwG+Au4FPgVPD7cXABRk8BxERyTINOyNSoMysN8GYgz2A3u7+ZYI884BHgPfd/fhw3RB3/zgu31LgUmCQuze0ccyrgaXAcHffnbGTERGRrFKnEpHCdRTBd/xgomAwNCtMVzauiA8GQ9uBAcAR7RzzkzDtlUY9RUQkx/TIWKRwNd7+72Vm5nGPA8xsNMGj3VrgP9op6yygKtGwNWbWkyAAPBm4FXjO3Xd2tvIiItJ1dIdQpECFd/o+A3oSdPyIdzfB74AHEr1f2MjMJhM8Lv5ZkiyfEDya3grsIRjmRkREuhEFhCKF7YUwvdXCMWfMrKeZ3Q1cDLwG/DjZzmZWBKwCNhHMg5zI2cCZwAKCu4TPhXcNRUSkm1CnEpECZmZjgG1AH+BN4C3gNIJZSbYC32k+lV3cvgOBF8OPk1MZSsbMJoTlznL3pzt9AiIi0iV0h1CkgLn7DmAy8GuCYWOmEzzivR74VhvB4JHA8wQdUy5KY1zB1wgGwT6hczUXEZGupE4lIgXO3bcD3041v5kdBjwJjAXOcvcP0zjcmQR/aP5vWpUUEZGc0iNjEWkhHHPwaoKBqX8bt/ktdz8Q5lsPbAT+ABwCxgM3EnQsOc3da7us0iIi0ikKCEWkBTOrAo5Lsnmau1eE+X4CzCB4HxGC2U1WA3c3Bo0iItI9KCAUERERiTh1KhERERGJOAWEIiIiIhGngFBEREQk4hQQioiIiEScAkIRERGRiFNAKCIiIhJxCghFREREIk4BoYiIiEjEKSAUERERibj/B0fgForIRk0XAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.plot(thetaforplot, dchi2, 'k', label='global')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.set_ylim([-10, 40])\n",
    "ax2.yaxis.set_major_locator(plt.MultipleLocator(10))\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.text(0.025, 20, r'$M_{X}$=' + str(data_for_theta[0]['MZp'] / 1000) + ' TeV\\n$g_{X}$=' + f'{gzp_gf:.3g}')\n",
    "ax2.text(-0.31, -9, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig2.savefig('dtfhmp_theta.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{X}$/TeV') \n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "ax3.set_ylim([-10, 40])\n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.5))\n",
    "ax3.text(10.52, 30, r'$\\theta_{23}$=' + f'{theta_gf:.3g}' + '\\n$g_{X}$=' + f'{gzp_gf:.3g}' + '$M_{X}$/3 TeV')\n",
    "ax3.text(2.1, -9 , \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig3.savefig('dtfhmp_mzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/.ipynb_checkpoints/Y3-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#To install packages, uncomment next lines:\n",
    "#import sys\n",
    "#!{sys.executable} -m pip install --upgrade wilson\n",
    "#!{sys.executable} -m pip install --upgrade flavio\n",
    "#!{sys.executable} -m pip install --upgrade smelli \n",
    "#!{sys.executable} -m pip install latextable\n",
    "#!{sys.executable} -m pip install tabulate\n",
    "import cmath\n",
    "from math import e\n",
    "import smelli, wilson\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from scipy.optimize import minimize\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Hack implemented here to not have to edit Wilson sourcecode\n",
    "# Their new method\n",
    "def m2Lambda_to_vMh2_new(m2, Lambda, C):\n",
    "    \"\"\"Function to numerically determine the  physical Higgs VEV and mass\n",
    "    given the parameters of the Higgs potential.\"\"\"\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    if abs(Cphi) < 1e-16:\n",
    "        v2 = 2 * m2 / Lambda\n",
    "    else:\n",
    "        sqrt_arg = Lambda**2 - 12 * Cphi * m2\n",
    "        if not sqrt_arg >= 0:\n",
    "            raise ValueError(\"'Lambda**2 - 12 * Cphi * m2' must be positive.\")\n",
    "        v2 = ( Lambda - sqrt(sqrt_arg) )/( 3 * Cphi )\n",
    "    Mh2 = v2 / (1 - 2 * Ckin * v2) * (Lambda - 3 * Cphi * v2)\n",
    "\n",
    "    return {'v': sqrt(v2), 'Mh2': Mh2}\n",
    "\n",
    "wilson.run.smeft.smpar.m2Lambda_to_vMh2 = m2Lambda_to_vMh2_new\n",
    "\n",
    "def vMh2_to_m2Lambda_new(v, Mh2, C):\n",
    "    \"\"\"Function to numerically determine the parameters of the Higgs potential\n",
    "    given the physical Higgs VEV and mass.\"\"\"\n",
    "    #print('mH2= ', Mh2, 'v= ', v )\n",
    "    v2 = v**2\n",
    "    Cphi = C['phi'].real\n",
    "    Ckin = C['phiBox'].real - C['phiD'].real / 4\n",
    "    Ckin_factor = ( 1 + Ckin * v2 )**2\n",
    "    #Lambda = ( Mh2 + 3 * Cphi * v2**2 * Ckin_factor ) / ( v2 * Ckin_factor )\n",
    "    Lambda = Mh2 / v2 - 2 * Ckin * Mh2 + 3 * Cphi * v2\n",
    "    m2 = Lambda * v2 / 2 - 3/4 * Cphi * v2**2\n",
    "    #print('m2= ', m2, 'Lambda= ', Lambda )\n",
    "    return {'m2': m2, 'Lambda': Lambda}\n",
    "\n",
    "wilson.run.smeft.smpar.vMh2_to_m2Lambda = vMh2_to_m2Lambda_new\n",
    "# Here a little convenience function that gives back a dict with all likes for given inputs directly\n",
    "\n",
    "# This calculates the likelihood and all stuff we want for cphi, cphiD and cphibox in that order given as a list\n",
    "def smpar_new(C):\n",
    "    \"\"\"Get the running effective SM parameters.\"\"\"\n",
    "    m2 = C['m2'].real\n",
    "    Lambda = C['Lambda'].real\n",
    "    vMh2 = m2Lambda_to_vMh2(m2, Lambda, C)\n",
    "    v = vMh2['v']\n",
    "    Mh2 = vMh2['Mh2']\n",
    "    GF = 1 / (sqrt(2) * v**2)  # TODO\n",
    "    eps = C['phiWB'].real * (v**2)\n",
    "    gb = (C['g'] / (1 - C['phiW'].real * (v**2))).real\n",
    "    gpb = (C['gp'] / (1 - C['phiB'].real * (v**2))).real\n",
    "    gsb = (C['gs'] / (1 - C['phiG'].real * (v**2))).real\n",
    "    MW = gb * v / 2\n",
    "    ZG0 = 1 + C['phiD'].real * (v**2) / 4\n",
    "    MZ = (sqrt(gb**2 + gpb**2) / 2 * v\n",
    "          * (1 + eps * gb * gpb / (gb**2 + gpb**2)) * ZG0)\n",
    "    Mnup = -(v**2) * C['llphiphi']\n",
    "    Mep = v / sqrt(2) * (C['Ge'] - C['ephi'] * (v**2) / 2)\n",
    "    Mup = v / sqrt(2) * (C['Gu'] - C['uphi'] * (v**2) / 2)\n",
    "    Mdp = v / sqrt(2) * (C['Gd'] - C['dphi'] * (v**2) / 2)\n",
    "    UeL, Me, UeR = ckmutil.diag.msvd(Mep)\n",
    "    UuL, Mu, UuR = ckmutil.diag.msvd(Mup)\n",
    "    UdL, Md, UdR = ckmutil.diag.msvd(Mdp)\n",
    "    UnuL, Mnu = ckmutil.diag.mtakfac(Mnup)\n",
    "    eb = (gb * gpb / sqrt(gb**2 + gpb**2) *\n",
    "          (1 - eps * gb * gpb / (gb**2 + gpb**2)))\n",
    "    K = UuL.conj().T @ UdL\n",
    "    # U = UeL.conj().T @ UnuL\n",
    "    sm = {}\n",
    "    sm['GF'] = GF\n",
    "    sm['alpha_e'] = eb**2 / (4 * pi)\n",
    "    sm['alpha_s'] = gsb**2 / (4 * pi)\n",
    "    sm['Vub'] = abs(K[0, 2])\n",
    "    sm['Vcb'] = abs(K[1, 2])\n",
    "    sm['Vus'] = abs(K[0, 1])\n",
    "    sm['delta'] = phase(-K[0, 0] * K[0, 2].conj()\n",
    "                        / (K[1, 0] * K[1, 2].conj()))\n",
    "    # sm['U'] = Uu\n",
    "    sm['m_W'] = MW\n",
    "    sm['m_Z'] = MZ\n",
    "    sm['m_h'] = sqrt(abs(Mh2))\n",
    "    sm['m_u'] = Mu[0]\n",
    "    sm['m_c'] = Mu[1]\n",
    "    sm['m_t'] = Mu[2]\n",
    "    sm['m_d'] = Md[0]\n",
    "    sm['m_s'] = Md[1]\n",
    "    sm['m_b'] = Md[2]\n",
    "    sm['m_e'] = Me[0]\n",
    "    sm['m_mu'] = Me[1]\n",
    "    sm['m_tau'] = Me[2]\n",
    "    return  {k: v.real for k, v in sm.items()}\n",
    "\n",
    "wilson.run.smeft.smpar.smpar = smpar_new\n",
    "\n",
    "# Angles for VdL. We are using the ansatz that these are equal to the measured\n",
    "# central values of the CKM matrix except for theta_23 which we allow to float.\n",
    "# From PDG 2020 except s23\n",
    "s12 = 0.22650\n",
    "s13 = 0.00361\n",
    "delta = 1.196\n",
    "t12 = np.arcsin(s12)\n",
    "t13 = np.arcsin(s13)\n",
    "c12 = np.cos(t12)\n",
    "c13 = np.cos(t13)\n",
    "m13 = np.array([\n",
    "    [                      c13,      0,   s13*e**complex(0, -delta)],\n",
    "    [                        0,      1,                           0],\n",
    "    [-s13*e**complex(0, delta),      0,                         c13]\n",
    "])\n",
    "m12 = np.array([\n",
    "    [ c12,  s12,   0],\n",
    "    [-s12,  c12,   0],\n",
    "    [   0,    0,   1]\n",
    "])\n",
    "mmm = m13 @ m12\n",
    "l_xi = []\n",
    "# This is a convenience function that returns the indices with an off-set\n",
    "# it helps with checking and makes the writing easier\n",
    "def L_xi(i,j): \n",
    "    return l_xi[i-1][j-1]\n",
    "    #return \"L_xi\"+str(i-1)+str(j-1)\n",
    "\n",
    "lq1_nonredundant_indices = [2211,2212,2213,2222,2223,2233,3311,3312,3313,3322,3323,3333]\n",
    "\n",
    "qq1_nonredundant_indices = [1111,1112,1113,1122,1123,1133,1212,1213,1221,1222,1223,1231,1232,1233,1313,1322,1323,1331,1332,1333,2222,2223,2233,2323,2332,2333,3333]\n",
    "\n",
    "def fill_qq1(alpha):\n",
    "   qq1_3333_unmixed = -(1/72) * alpha \n",
    "   listqq1 = {}\n",
    "   for i in range(1,4):\n",
    "       for j in range(1,4):\n",
    "           for k in range(1,4):\n",
    "               for l in range(1,4): # Loops over the four indices\n",
    "                   # The indices as an int\n",
    "                   intIndex = 1000*i + 100*j + 10*k + l \n",
    "                   # Combination from commuting currents\n",
    "                   intpermIndex = 1000*k + 100*l + 10*i + j \n",
    "                   # h.c\n",
    "                   inthcIndex1 = 1000*l + 100*k + 10*j + i \n",
    "                   # h.c + commuting currents\n",
    "                   inthcIndex2 = 1000*j + 100*i + 10*l + k \n",
    "                   # List of equivalent permutations\n",
    "                   permlist = [intIndex,intpermIndex, inthcIndex1 , inthcIndex2] \n",
    "                   # Here I check which combination is the one in the Smelli basis\n",
    "                   match = [m for m in qq1_nonredundant_indices if m in permlist][0] \n",
    "                   name = 'qq1_' + str(match)\n",
    "                   factor = 2\n",
    "                   if i==k and j==l:\n",
    "                        factor = 1\n",
    "                   # Here I add the contribution to the non-redundant op.\n",
    "                   if name in listqq1:\n",
    "                       listqq1[name] += factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "                   else:\n",
    "                       listqq1[name] = factor * qq1_3333_unmixed * L_xi(i,j) * L_xi(k,l)\n",
    "   return listqq1\n",
    "\n",
    "VdL = []   \n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "# This function is for setting the input: alpha=gz'^2/MZ'^2, theta=theta_sb input too\n",
    "# The down quarks are in their mass basis for these unhatted operators, whereas the up\n",
    "# quarks will be CKM-mixed\n",
    "def calcinputlist(alpha, theta_23):\n",
    "        s23 = np.sin(theta_23)\n",
    "        c23 = np.cos(theta_23)\n",
    "        m23 = np.array([\n",
    "            [1,    0,   0],\n",
    "            [0,  c23, s23],\n",
    "            [0, -s23, c23]\n",
    "        ])\n",
    "        VdL = m23 @ mmm\n",
    "        # matrix of couplings to down quarks: see (18) in 1905.10327\n",
    "        l_xi.clear()\n",
    "        for i in range(0, 3):\n",
    "            l_xi.append([np.conj(VdL[2, i]) * VdL[2, k] for k in range(0, 3)])# Make central-valued CKM matrix: from PDG 2020      \n",
    "        inputlist_qq1 = fill_qq1(alpha)   \n",
    "        # Checked by BCA 1/3/21\n",
    "        inputlist_explicit = {            \n",
    "            # LL operators\n",
    "            'll_2222' : -(1/8)  * alpha,\n",
    "            'lq1_2211': (1/12)  * alpha * l_xi[0][0],\n",
    "            'lq1_2212': (1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'lq1_2213': (1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'lq1_2222': (1/12)  * alpha * l_xi[1][1],\n",
    "            'lq1_2223': (1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'lq1_2233': (1/12)  * alpha * l_xi[2][2], \n",
    "            # RR operators\n",
    "            'ee_3333': -(1/2)  * alpha,\n",
    "            'uu_3333': -(2/9)  * alpha,\n",
    "            'dd_3333': -(1/18) * alpha,\n",
    "            'eu_3333':  (2/3)  * alpha,\n",
    "            'ed_3333': -(1/3)  * alpha,\n",
    "            'ud1_3333': (2/9)  * alpha,\n",
    "            # LR operators\n",
    "            'le_2233': -(1/2)  * alpha,\n",
    "            'lu_2233':  (1/3)  * alpha,\n",
    "            'ld_2233': -(1/6)  * alpha,\n",
    "            'qe_1133':  (1/6)   * alpha * l_xi[0][0] ,\n",
    "            'qe_1233':  (1/6)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qe_1333':  (1/6)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qe_2233':  (1/6)   * alpha * l_xi[1][1],\n",
    "            'qe_2333':  (1/6)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qe_3333':  (1/6)   * alpha * l_xi[2][2],            \n",
    "            'qu1_1133':-(1/9)   * alpha * l_xi[0][0] ,\n",
    "            'qu1_1233':-(1/9)   * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qu1_1333':-(1/9)   * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qu1_2233':-(1/9)   * alpha * l_xi[1][1],\n",
    "            'qu1_2333':-(1/9)   * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qu1_3333':-(1/9)   * alpha * l_xi[2][2],\n",
    "            'qd1_1133': (1/18)  * alpha * l_xi[0][0],\n",
    "            'qd1_1233': (1/18)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'qd1_1333': (1/18)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'qd1_2233': (1/18)  * alpha * l_xi[1][1],\n",
    "            'qd1_2333': (1/18)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'qd1_3333': (1/18)  * alpha * l_xi[2][2],\n",
    "            # Higgs + two fermions NB WE MUST CHECK THE SIGNS OF THESE CONTRIBUTIONS!!!\n",
    "                    # LL operators\n",
    "            'phil1_22': +(1/4)  * alpha,\n",
    "            'phiq1_11': -(1/12)  * alpha * l_xi[0][0],\n",
    "            'phiq1_12': -(1/12)  * alpha * (l_xi[0][1] + l_xi[1][0]),\n",
    "            'phiq1_13': -(1/12)  * alpha * (l_xi[0][2] + l_xi[2][0]),\n",
    "            'phiq1_22': -(1/12)  * alpha * l_xi[1][1],\n",
    "            'phiq1_23': -(1/12)  * alpha * (l_xi[1][2] + l_xi[2][1]),\n",
    "            'phiq1_33': -(1/12)  * alpha * l_xi[2][2],           \n",
    "            'phie_33':   (1/2)  * alpha,\n",
    "            'phiu_33':  -(1/3)  * alpha,\n",
    "            'phid_33':   (1/6)  * alpha,\n",
    "            'phiD':     -(1/2)  * alpha,\n",
    "            'phiBox':   -(1/8)  * alpha\n",
    "        } \n",
    "        return {**inputlist_explicit, **inputlist_qq1}\n",
    "\n",
    "# This function takes a 'pull SM' from the obstable and squares it, adding a sign: + if the fit is *better* than the SM\n",
    "def pull_to_chisq(x):\n",
    "    if (x > 0):\n",
    "        ans = -x**2\n",
    "    else:\n",
    "        ans = x**2\n",
    "    return ans\n",
    "\n",
    "# This protects against breakdown in the calculation:\n",
    "# saves nan's if the point doesn't work (tends to happen at large\n",
    "# coupling/mixing)\n",
    "def calc_likelihoods(MZp, gzp, theta):\n",
    "    Q = MZp\n",
    "    alpha = gzp**2 / MZp**2\n",
    "    glp = gl.parameter_point(calcinputlist(alpha, theta), scale=Q)\n",
    "    try:\n",
    "        dictionary = glp.log_likelihood_dict()\n",
    "     \n",
    "    except Exception as E:\n",
    "        print(E)\n",
    "        keys = ['fast_likelihood_quarks.yaml',\n",
    "                'likelihood_ewpt.yaml',\n",
    "                'likelihood_lfu_fcnc.yaml',\n",
    "                'global']\n",
    "        dictionary = {}\n",
    "        for key in keys:\n",
    "            dictionary[key] = np.nan\n",
    "    dictionary['gzp'] = gzp\n",
    "    dictionary['MZp'] = MZp\n",
    "    dictionary['theta'] = theta\n",
    "    return(dictionary)\n",
    "\n",
    "def minus_lnL(pars1):\n",
    "    # MZp = pars1[0]\n",
    "    gzp = pars1[0]\n",
    "    theta23 = pars1[1]\n",
    "    dictionary = calc_likelihoods(MZp, gzp, theta23)\n",
    "    return -dictionary['global']\n",
    "\n",
    "# The full likelihood is equivalent to:\n",
    "gl = smelli.GlobalLikelihood(include_likelihoods=\n",
    "        {\n",
    "        'fast_likelihood_quarks.yaml',\n",
    "        'likelihood_ewpt.yaml',\n",
    "        'likelihood_lfu_fcnc.yaml'\n",
    "         })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8ec5ed4b57364072b485f9388caf182c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "The extraction of CKM elements failed. Too large NP effects?\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likes for plotting in 2-d: first, gzp vs theta\n",
    "data_for_plot1 = []\n",
    "# resolution for 2d scans: best to make it i*10+1 because it includes \n",
    "# the endpoints\n",
    "resolution_y = 101\n",
    "resolution_x = 81\n",
    "MZp = 3000\n",
    "\n",
    "theta_range = np.linspace(0., -0.5, num=resolution_y)\n",
    "gzp_range   = np.linspace(0.,  2.0, num=resolution_x)\n",
    "for theta in log_progress(theta_range):\n",
    "    for gzp in gzp_range:\n",
    "        data_for_plot1.append(calc_likelihoods(MZp, gzp, theta))\n",
    "\n",
    "# write output to datafile\n",
    "with open('tfhm_2d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_plot1, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-7-0f7b9ee07713>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[0mMZp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m3000\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[0mpars_start\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mgzp_gf\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta_gf\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 3\u001b[1;33m res = minimize(minus_lnL, pars_start, method='nelder-mead',\n\u001b[0m\u001b[0;32m      4\u001b[0m                options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\_minimize.py\u001b[0m in \u001b[0;36mminimize\u001b[1;34m(fun, x0, args, method, jac, hess, hessp, bounds, constraints, tol, callback, options)\u001b[0m\n\u001b[0;32m    604\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    605\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mmeth\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;34m'nelder-mead'\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 606\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0m_minimize_neldermead\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfun\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mx0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0moptions\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    607\u001b[0m     \u001b[1;32melif\u001b[0m \u001b[0mmeth\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;34m'powell'\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    608\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0m_minimize_powell\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfun\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mx0\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbounds\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0moptions\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\optimize.py\u001b[0m in \u001b[0;36m_minimize_neldermead\u001b[1;34m(func, x0, args, callback, maxiter, maxfev, disp, return_all, initial_simplex, xatol, fatol, adaptive, **unknown_options)\u001b[0m\n\u001b[0;32m    734\u001b[0m                     \u001b[1;31m# Perform an inside contraction\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    735\u001b[0m                     \u001b[0mxcc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m \u001b[1;33m-\u001b[0m \u001b[0mpsi\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mxbar\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mpsi\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0msim\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 736\u001b[1;33m                     \u001b[0mfxcc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mfunc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxcc\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    737\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    738\u001b[0m                     \u001b[1;32mif\u001b[0m \u001b[0mfxcc\u001b[0m \u001b[1;33m<\u001b[0m \u001b[0mfsim\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\scipy\\optimize\\optimize.py\u001b[0m in \u001b[0;36mfunction_wrapper\u001b[1;34m(*wrapper_args)\u001b[0m\n\u001b[0;32m    425\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mfunction_wrapper\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mwrapper_args\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    426\u001b[0m         \u001b[0mncalls\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m+=\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 427\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mfunction\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m*\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwrapper_args\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    428\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    429\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0mncalls\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mfunction_wrapper\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-5-ac8c1b3cfa73>\u001b[0m in \u001b[0;36mminus_lnL\u001b[1;34m(pars1)\u001b[0m\n\u001b[0;32m    291\u001b[0m     \u001b[0mgzp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpars1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    292\u001b[0m     \u001b[0mtheta23\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpars1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 293\u001b[1;33m     \u001b[0mdictionary\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mcalc_likelihoods\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mMZp\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mgzp\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta23\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    294\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[1;33m-\u001b[0m\u001b[0mdictionary\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'global'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    295\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m<ipython-input-5-ac8c1b3cfa73>\u001b[0m in \u001b[0;36mcalc_likelihoods\u001b[1;34m(MZp, gzp, theta)\u001b[0m\n\u001b[0;32m    271\u001b[0m     \u001b[0mglp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mgl\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mparameter_point\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcalcinputlist\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtheta\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mQ\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    272\u001b[0m     \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 273\u001b[1;33m         \u001b[0mdictionary\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mglp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlog_likelihood_dict\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    274\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    275\u001b[0m     \u001b[1;32mexcept\u001b[0m \u001b[0mException\u001b[0m \u001b[1;32mas\u001b[0m \u001b[0mE\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mlog_likelihood_dict\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    874\u001b[0m         Cached after the first call.\"\"\"\n\u001b[0;32m    875\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 876\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_delta_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    877\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood_dict\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    878\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36m_delta_log_likelihood\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    862\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_delta_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    863\u001b[0m         \u001b[1;34m\"\"\"Compute the delta log likelihood for the individual likelihoods\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 864\u001b[1;33m         \u001b[0mll\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_log_likelihood\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpar_dict_np\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    865\u001b[0m         \u001b[1;32mfor\u001b[0m \u001b[0mname\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mll\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    866\u001b[0m             \u001b[0mll\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mname\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m-=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlog_likelihood_sm\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mname\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mpar_dict_np\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    856\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    857\u001b[0m             \u001b[0mpar_dict_np\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpar_dict_default\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 858\u001b[1;33m             \u001b[0mpar_dict_np\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_ckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    859\u001b[0m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mpar_dict_np\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    860\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_par_dict_np\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\classes.py\u001b[0m in \u001b[0;36mget_ckm_np\u001b[1;34m(self)\u001b[0m\n\u001b[0;32m    838\u001b[0m         \u001b[0mscheme\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlikelihood\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_ckm_scheme\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    839\u001b[0m         \u001b[1;32mtry\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 840\u001b[1;33m             \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mscheme\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mw_input\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    841\u001b[0m         \u001b[1;32mexcept\u001b[0m \u001b[0mValueError\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    842\u001b[0m             \u001b[1;31m# this happens mostly when the formulas result in |cos(delta)| > 1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mckm_np\u001b[1;34m(self, w, iterate)\u001b[0m\n\u001b[0;32m    156\u001b[0m             \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    157\u001b[0m                 \u001b[0mw\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset_option\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'parameters'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m{\u001b[0m\u001b[1;34m'Vus'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Vcb'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Vub'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'gamma'\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 158\u001b[1;33m                 \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_ckm_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mdelta\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    159\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mVus\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVcb\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mVub\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdelta\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    160\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36m_ckm_np\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    142\u001b[0m         \u001b[0minstance\u001b[0m \u001b[1;32mand\u001b[0m \u001b[1;32min\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m`\u001b[0m\u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[0;31m`\u001b[0m \u001b[0mmust\u001b[0m \u001b[0mbe\u001b[0m \u001b[0mprovided\u001b[0m \u001b[0mmanually\u001b[0m\u001b[1;33m.\u001b[0m \u001b[0mFor\u001b[0m \u001b[0man\u001b[0m \u001b[0miterative\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    143\u001b[0m         version where this is done automatically, see `ckm_np`.\"\"\"\n\u001b[1;32m--> 144\u001b[1;33m         \u001b[0mckm_fac\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mckm_fac_np\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    145\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_ckm\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mckm_fac\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    146\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mckm_fac_np\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    130\u001b[0m         \u001b[0mexp\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mexp_measurements\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    131\u001b[0m         \u001b[0mexp_cen\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mexp\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mobs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcentral_value\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mobs\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mobservables\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 132\u001b[1;33m         \u001b[0mnp_cen\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mnp_predictions_nockm\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mw\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mckm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    133\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mexp_cen\u001b[0m \u001b[1;33m/\u001b[0m \u001b[0mnp_cen\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    134\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36mnp_predictions_nockm\u001b[1;34m(self, w, **ckm)\u001b[0m\n\u001b[0;32m    110\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mw\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    111\u001b[0m             \u001b[0mw\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 112\u001b[1;33m         return [flavio.classes.Observable[obs].prediction_par(par_dict, w) / fac[i]\n\u001b[0m\u001b[0;32m    113\u001b[0m                 for i, obs in enumerate(self.observables)]\n\u001b[0;32m    114\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\smelli\\ckm.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m    110\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mw\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    111\u001b[0m             \u001b[0mw\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 112\u001b[1;33m         return [flavio.classes.Observable[obs].prediction_par(par_dict, w) / fac[i]\n\u001b[0m\u001b[0;32m    113\u001b[0m                 for i, obs in enumerate(self.observables)]\n\u001b[0;32m    114\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\classes.py\u001b[0m in \u001b[0;36mprediction_par\u001b[1;34m(self, par_dict, wc_obj, *args, **kwargs)\u001b[0m\n\u001b[0;32m    622\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    623\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mprediction_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 624\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mprediction\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    625\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    626\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0madd_taxonomy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mtaxonomy_string\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\classes.py\u001b[0m in \u001b[0;36mget_par\u001b[1;34m(self, par_dict, wc_obj, *args, **kwargs)\u001b[0m\n\u001b[0;32m    756\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mget_par\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    757\u001b[0m         \u001b[0mfwc_obj\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWilsonCoefficients\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfrom_wilson\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 758\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfunction\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar_dict\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    759\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    760\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m<lambda>\u001b[1;34m(wc_obj, par)\u001b[0m\n\u001b[0;32m    213\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[1;32mlambda\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m:\u001b[0m \u001b[1;33m(\u001b[0m\u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'e'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'mu'\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    214\u001b[0m     \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 215\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[1;32mlambda\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m:\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    216\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    217\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_tot_leptonflavour\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlnum\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlden\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36mBR_BXclnu\u001b[1;34m(par, wc_obj, lep)\u001b[0m\n\u001b[0;32m     15\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;34mr\"\"\"Total branching ratio of $\\bar B^0\\to X_c \\ell^- \\bar\\nu_\\ell$\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0msum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32min\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'e'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'mu'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'tau'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m     15\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mBR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;34mr\"\"\"Total branching ratio of $\\bar B^0\\to X_c \\ell^- \\bar\\nu_\\ell$\"\"\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0msum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32min\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'e'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'mu'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'tau'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0m_BR_BXclnu\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\bxlnu.py\u001b[0m in \u001b[0;36m_BR_BXclnu\u001b[1;34m(par, wc_obj, lep, nu)\u001b[0m\n\u001b[0;32m     21\u001b[0m     \u001b[0mscale\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mconfig\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'renormalization scale'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m'bxlnu'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     22\u001b[0m     \u001b[0mmb_MSbar\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mflavio\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mphysics\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrunning\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrunning\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_mb\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 23\u001b[1;33m     \u001b[0mwc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mget_wceff_fccc_std\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_obj\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'bc'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mlep\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mmb_MSbar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     24\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m!=\u001b[0m \u001b[0mnu\u001b[0m \u001b[1;32mand\u001b[0m \u001b[0mall\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC\u001b[0m \u001b[1;33m==\u001b[0m \u001b[1;36m0\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mC\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     25\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[1;36m0\u001b[0m  \u001b[1;31m# if all WCs vanish, so does the BR!\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\bdecays\\wilsoncoefficients.py\u001b[0m in \u001b[0;36mget_wceff_fccc_std\u001b[1;34m(wc_obj, par, qiqj, lep, nu, mqi, scale, nf)\u001b[0m\n\u001b[0;32m    231\u001b[0m     \"\"\"\n\u001b[0;32m    232\u001b[0m     \u001b[0mqqlnu\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mqiqj\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m+\u001b[0m \u001b[1;34m'nu'\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 233\u001b[1;33m     \u001b[0mwc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mwc_obj\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_wc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mqqlnu\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnf\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    234\u001b[0m     \u001b[1;32mif\u001b[0m \u001b[0mlep\u001b[0m \u001b[1;33m==\u001b[0m \u001b[0mnu\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    235\u001b[0m         \u001b[0mc_sm\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mget_CVLSM\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\eft.py\u001b[0m in \u001b[0;36mget_wc\u001b[1;34m(self, sector, scale, par, eft, basis, nf_out)\u001b[0m\n\u001b[0;32m    236\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m \u001b[1;32mor\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0many\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    237\u001b[0m             \u001b[1;32mreturn\u001b[0m \u001b[0mwc_sm\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 238\u001b[1;33m         \u001b[0mwc_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mget_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0msector\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    239\u001b[0m         \u001b[0mwc_out_dict\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mwc_sm\u001b[0m  \u001b[1;31m# initialize with zeros\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    240\u001b[0m         \u001b[0mwc_out_dict\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc_out\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mdict\u001b[0m\u001b[1;33m)\u001b[0m  \u001b[1;31m# overwrite non-zero entries\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\flavio\\physics\\eft.py\u001b[0m in \u001b[0;36mget_wcxf\u001b[1;34m(self, sector, scale, par, eft, basis, nf_out)\u001b[0m\n\u001b[0;32m    210\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    211\u001b[0m             \u001b[1;32mreturn\u001b[0m \u001b[0mwcxf\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mWC\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mvalues\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m{\u001b[0m\u001b[1;33m}\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 212\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch_run\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0msectors\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mmr_sectors\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    213\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    214\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0mget_wc\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0msector\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mpar\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0meft\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mbasis\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;34m'flavio'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnf_out\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\classes.py\u001b[0m in \u001b[0;36mmatch_run\u001b[1;34m(self, scale, eft, basis, sectors)\u001b[0m\n\u001b[0;32m    222\u001b[0m                         \u001b[0mwc_ew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'JMS'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatching_parameters\u001b[0m\u001b[1;33m)\u001b[0m  \u001b[1;31m# no need to run\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    223\u001b[0m                     \u001b[1;32melse\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 224\u001b[1;33m                         \u001b[0msmeft\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mSMEFT\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtranslate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'Warsaw'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mparameters\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    225\u001b[0m                         \u001b[0mwc_ew\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0msmeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrun\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_ew\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0maccuracy\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0msmeft_accuracy\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatch\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'WET'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'JMS'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mparameters\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mmatching_parameters\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    226\u001b[0m                 \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_set_cache\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m'all'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_ew\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0meft\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbasis\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mwc_ew\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m__init__\u001b[1;34m(self, wc, get_smpar)\u001b[0m\n\u001b[0;32m     33\u001b[0m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     34\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mwc\u001b[0m \u001b[1;32mis\u001b[0m \u001b[1;32mnot\u001b[0m \u001b[1;32mNone\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 35\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_set_initial_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mwc\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mget_smpar\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mget_smpar\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     36\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     37\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_set_initial\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC_in\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_set_initial_wcxf\u001b[1;34m(self, wc, get_smpar)\u001b[0m\n\u001b[0;32m     76\u001b[0m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     77\u001b[0m         \u001b[1;32mif\u001b[0m \u001b[0mget_smpar\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 78\u001b[1;33m             \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_get_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     79\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     80\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m_to_wcxf\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_out\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_get_sm_scale_in\u001b[1;34m(self, scale_sm)\u001b[0m\n\u001b[0;32m    191\u001b[0m         \u001b[0m_smeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_run_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_sm\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    192\u001b[0m         \u001b[1;31m# Step 2: run the WCs down in LL approximation\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 193\u001b[1;33m         \u001b[0mC_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0m_smeft\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_rgevolve_leadinglog\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    194\u001b[0m         \u001b[1;31m# Step 3: run the SM up again, this time using the WCs at scale_sm as (constant) estimate\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    195\u001b[0m         \u001b[1;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_run_sm_scale_in\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mscale_sm\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mscale_sm\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\classes.py\u001b[0m in \u001b[0;36m_rgevolve_leadinglog\u001b[1;34m(self, scale_out)\u001b[0m\n\u001b[0;32m    111\u001b[0m         \"\"\"\n\u001b[0;32m    112\u001b[0m         \u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0m_check_initial\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m--> 113\u001b[1;33m         return rge.smeft_evolve_leadinglog(C_in=self.C_in,\n\u001b[0m\u001b[0;32m    114\u001b[0m                             \u001b[0mscale_in\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mscale_in\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    115\u001b[0m                             scale_out=scale_out)\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\rge.py\u001b[0m in \u001b[0;36msmeft_evolve_leadinglog\u001b[1;34m(C_in, scale_in, scale_out, newphys)\u001b[0m\n\u001b[0;32m     15\u001b[0m     Input C_in and output C_out are dictionaries of arrays.\"\"\"\n\u001b[0;32m     16\u001b[0m     \u001b[0mC_out\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 17\u001b[1;33m     \u001b[0mb\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mbeta\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbeta\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mC_out\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mnewphys\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnewphys\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     18\u001b[0m     \u001b[1;32mfor\u001b[0m \u001b[0mk\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m \u001b[1;32min\u001b[0m \u001b[0mC_out\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mitems\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     19\u001b[0m         \u001b[0mC_out\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mk\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mC\u001b[0m \u001b[1;33m+\u001b[0m \u001b[0mb\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mk\u001b[0m\u001b[1;33m]\u001b[0m \u001b[1;33m/\u001b[0m \u001b[1;33m(\u001b[0m\u001b[1;36m16\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mpi\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;33m*\u001b[0m \u001b[0mlog\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mscale_out\u001b[0m \u001b[1;33m/\u001b[0m \u001b[0mscale_in\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36mbeta\u001b[1;34m(C, HIGHSCALE, newphys)\u001b[0m\n\u001b[0;32m    935\u001b[0m       + 1/3*gp**2*(2*my_einsum(\"prww,st\", C[\"ll\"], I3) \\\n\u001b[0;32m    936\u001b[0m       + my_einsum(\"pwwr,st\", C[\"ll\"], I3)) \\\n\u001b[1;32m--> 937\u001b[1;33m       \u001b[1;33m-\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mg\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"pwwr,st\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"ll\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m    938\u001b[0m       \u001b[1;33m+\u001b[0m \u001b[1;36m2\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mg\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"swwr,pt\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"ll\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m    939\u001b[0m       \u001b[1;33m-\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mgp\u001b[0m\u001b[1;33m**\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m*\u001b[0m\u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;34m\"prww,st\"\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mC\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"lq1\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mI3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[0;31m \u001b[0m\u001b[0;31m\\\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36mmy_einsum\u001b[1;34m(indices, *args)\u001b[0m\n\u001b[0;32m     26\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     27\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 28\u001b[1;33m     \u001b[0mhashargs\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0marg\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0marg\u001b[0m \u001b[1;32min\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     29\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0m_cached_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0mhashargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     30\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[1;34m(.0)\u001b[0m\n\u001b[0;32m     26\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     27\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mmy_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0margs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 28\u001b[1;33m     \u001b[0mhashargs\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0marg\u001b[0m\u001b[1;33m)\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0marg\u001b[0m \u001b[1;32min\u001b[0m \u001b[0margs\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     29\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0m_cached_einsum\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mindices\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;33m*\u001b[0m\u001b[0mhashargs\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     30\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;32m~\\anaconda3\\lib\\site-packages\\wilson\\run\\smeft\\beta.py\u001b[0m in \u001b[0;36m__new__\u001b[1;34m(cls, data, dtype)\u001b[0m\n\u001b[0;32m     12\u001b[0m \u001b[1;32mclass\u001b[0m \u001b[0mHashableArray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mndarray\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     13\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m__new__\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;32mNone\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 14\u001b[1;33m         \u001b[1;32mreturn\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marray\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mview\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     15\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     16\u001b[0m     \u001b[1;32mdef\u001b[0m \u001b[0m__hash__\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mself\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "MZp = 3000\n",
    "pars_start = [gzp_gf, theta_gf]\n",
    "res = minimize(minus_lnL, pars_start, method='nelder-mead',\n",
    "               options={'fatol': 1e-1, 'disp': True, 'maxfev': 200})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " final_simplex: (array([[ 0.42551091, -0.14501005],\n",
      "       [ 0.42559125, -0.14495629],\n",
      "       [ 0.42544908, -0.14505874]]), array([-21.31500863, -21.31500631, -21.31500301]))\n",
      "           fun: -21.31500863005739\n",
      "       message: 'Optimization terminated successfully.'\n",
      "          nfev: 46\n",
      "           nit: 24\n",
      "        status: 0\n",
      "       success: True\n",
      "             x: array([ 0.42551091, -0.14501005])\n"
     ]
    }
   ],
   "source": [
    "print(res)\n",
    "gzp_gf     = res.x[0]\n",
    "theta_gf   = res.x[1]\n",
    "max_dchi2 = -2 * res.fun"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42551091, theta=-0.14501005)=42.63001726011478\n",
      "Max[chi^2_SM(EWPT)-chi^2(EWPT)]=0.6160337474211275\n",
      "Max[chi^2_SM(RK*)-chi^2(RK*)]=15.007313010796295\n",
      "Max[chi^2_SM(NCBA)-chi^2(NCBA)]=30.521686700251223\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Read in plot 1 data\n",
    "with open('tfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "max_dchi2   = 2 * 21.31500863005739\n",
    "gzp_gf     = 0.42551091\n",
    "theta_gf   = -0.14501005\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "ewpt_dchi2_for_plot1 = [2*data['likelihood_ewpt.yaml'] for data in data_for_plot1]\n",
    "fcnc_dchi2_for_plot1 = [2*data['likelihood_lfu_fcnc.yaml'] for data in data_for_plot1]\n",
    "ncba_dchi2_for_plot1 = [2*data['fast_likelihood_quarks.yaml'] for data in data_for_plot1] \n",
    "# EWPT\n",
    "max_dchi2_ewpt = max(ewpt_dchi2_for_plot1)\n",
    "pos = ewpt_dchi2_for_plot1.index(max_dchi2_ewpt)\n",
    "gzp_ewpt = gzp_for_plot1[pos]\n",
    "theta_ewpt = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(EWPT)-chi^2(EWPT)]=' + str(max_dchi2_ewpt))\n",
    "# RK(*)\n",
    "max_dchi2_fcnc = max(fcnc_dchi2_for_plot1)\n",
    "pos = fcnc_dchi2_for_plot1.index(max_dchi2_fcnc)\n",
    "gzp_fcnc = gzp_for_plot1[pos]\n",
    "theta_fcnc = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(RK*)-chi^2(RK*)]=' + str(max_dchi2_fcnc))\n",
    "# Other NCBAs\n",
    "max_dchi2_ncba = max(ncba_dchi2_for_plot1)\n",
    "pos = ncba_dchi2_for_plot1.index(max_dchi2_ncba)\n",
    "gzp_ncba = gzp_for_plot1[pos]\n",
    "theta_ncba = theta_for_plot1[pos]\n",
    "print('Max[chi^2_SM(NCBA)-chi^2(NCBA)]=' + str(max_dchi2_ncba))\n",
    "# Plot 70%/95% contours for global fit\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "z2 = np.array(ewpt_dchi2_for_plot1)\n",
    "z3 = np.array(fcnc_dchi2_for_plot1)\n",
    "z4 = np.array(ncba_dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "Z2 = z2.reshape(-1, cols)\n",
    "Z3 = z3.reshape(-1, cols)\n",
    "Z4 = z4.reshape(-1, cols)\n",
    "\n",
    "\n",
    "\n",
    "# make plot\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.4\n",
    "#contourf_ = ax.contourf(X, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contourf2_ = ax.contourf(X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt], colors='r',  alpha=alpha_level)\n",
    "contourf3_ = ax.contourf(X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc], colors='b',  alpha=alpha_level)\n",
    "contourf4_ = ax.contourf(X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba], colors='g',  alpha=alpha_level)\n",
    "#contour2_  = ax.contour (X, Y, Z2, [max_dchi2_ewpt-5.99, max_dchi2_ewpt-2.41], colors='r', alpha=alpha_level)\n",
    "#contour3_  = ax.contour (X, Y, Z3, [max_dchi2_fcnc-5.99, max_dchi2_fcnc-2.41], colors='b', alpha=alpha_level)\n",
    "#contour4_  = ax.contour (X, Y, Z4, [max_dchi2_ncba-5.99, max_dchi2_ncba-2.41], colors='g', alpha=alpha_level)\n",
    "contour_  = ax.contour (X, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "plt.rcParams.update({'font.size': 16}) \n",
    "plt.plot(gzp_ncba, theta_ncba, 'g.',label='quarks',alpha=alpha_level)\n",
    "plt.plot(gzp_fcnc, theta_fcnc, 'b.',label='LFU FCNCs',alpha=alpha_level)\n",
    "plt.plot(gzp_ewpt, theta_ewpt, 'r.',label='EWPOs',alpha=alpha_level)\n",
    "plt.plot(gzp_gf, theta_gf,'k.', label='global')\n",
    "plt.rcParams.update({'font.size': 20}) \n",
    "#cbar = fig.colorbar(contourf_,label='$\\chi^2_{SM}-\\chi^2$')\n",
    "plt.xlabel(r'$g_{X}$(3 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "#plt.title('$M_{X}$=' + str(MZp / 1000.) + ' TeV')\n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.5))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "\n",
    "x1 = np.unique(x)[8:]\n",
    "F = 0.5*np.arcsin(-0.01 * 9 / ((x1)**2+0.35*x1))\n",
    "ax.plot(x1,F,'k--')\n",
    "\n",
    "plt.text(1.2, -0.09, '$M_{X}=3$ TeV', fontsize=20)\n",
    "plt.text(0.01, 0.008, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "plt.savefig('tfhm_plot1.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- Standard Model ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 0.0,\n",
       " 'likelihood_ewpt.yaml': 0.0,\n",
       " 'likelihood_lfu_fcnc.yaml': 0.0,\n",
       " 'global': 0.0}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 221.226739332767,\n",
       " 'likelihood_ewpt.yaml': 35.742155907172716,\n",
       " 'likelihood_lfu_fcnc.yaml': 35.267613721609486,\n",
       " 'global': 292.23650896154925}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--- TFHM, gzp=0.42551091, MZp=3.0 TeV, theta_23=-0.14501005 ---\n",
      "--- 17.01348614692688 seconds to run one point ---\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 14.48488901988469,\n",
       " 'likelihood_ewpt.yaml': -0.15284910344350777,\n",
       " 'likelihood_lfu_fcnc.yaml': 7.124556572105481,\n",
       " 'global': 21.456596488546666}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 192.25696129299763,\n",
       " 'likelihood_ewpt.yaml': 36.04785411405973,\n",
       " 'likelihood_lfu_fcnc.yaml': 21.018500577398523,\n",
       " 'global': 249.32331598445592}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'fast_likelihood_quarks.yaml': 167,\n",
       " 'likelihood_ewpt.yaml': 31,\n",
       " 'likelihood_lfu_fcnc.yaml': 21,\n",
       " 'global': 219}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# TFHMeg good fit point\n",
    "MZp_gf   = 3000\n",
    "theta = theta_gf\n",
    "gzp = gzp_gf\n",
    "MZp = MZp_gf\n",
    "# end of input parameters\n",
    "alpha = gzp**2 / MZp**2\n",
    "# set high precision for single points\n",
    "wilson.Wilson.set_default_option('smeft_accuracy', 'integrate')\n",
    "# first, find the Standard Model chi^2\n",
    "glp_sm = gl.parameter_point(calcinputlist(0., 0.), scale=MZp)\n",
    "glp_sm.log_likelihood_global()\n",
    "print('--- Standard Model ---')\n",
    "display(glp_sm.log_likelihood_dict())\n",
    "display(glp_sm.chi2_dict())\n",
    "chi2_sm=glp_sm.chi2_dict()['global']\n",
    "display(glp_sm.likelihood.number_observations_dict())\n",
    "sm_obs=glp_sm.obstable()\n",
    "def get_pull(ln_sm, observ):\n",
    "    return ln_sm.obstable().at[observ, 'pull exp.'] * np.sign(ln_sm.obstable().at[observ, 'theory'] - ln_sm.obstable().at[observ, 'experiment'])\n",
    "def obs_list(ln_sm):\n",
    "    return {\n",
    "    '$R_K(1,6)$': get_pull(ln_sm, ('<Rmue>(B+->Kll)', 1.1, 6.0)),\n",
    "    '$R_{K^*}(0.045,1.1)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 0.045, 1.1)),\n",
    "    '$R_{K^*}(1.1,6)$': get_pull(ln_sm, ('<Rmue>(B0->K*ll)', 1.1, 6.0)),\n",
    "    '$P_5^{\\prime}(4,6)$': get_pull(ln_sm, ('<P5p>(B0->K*mumu)', 4, 6)),\n",
    "    'BR($B_s$->$\\mu\\mu$)': get_pull(ln_sm, 'BR(Bs->mumu)'), \n",
    "    '$\\Delta m_s$': get_pull(ln_sm, 'DeltaM_s'),\n",
    "    'BR($B_s$->$\\phi\\mu\\mu$)(1,6)': get_pull(ln_sm, ('<dBR/dq2>(Bs->phimumu)', 1.0, 6.0)),\n",
    "    'BR($\\Lambda_b$->$\\Lambda\\mu\\mu$)(15,20)': get_pull(ln_sm, ('<dBR/dq2>(Lambdab->Lambdamumu)', 15, 20))\n",
    "    }\n",
    "SM_int=obs_list(glp_sm)\n",
    "def write_line(f, ln, like_str, like, num_fit_params):\n",
    "    chisq = ln.chi2_dict()[like]\n",
    "    nobs  = ln.likelihood.number_observations_dict()[like]\n",
    "    dof   = nobs - num_fit_params\n",
    "    pval  = chi2.sf(chisq, dof)\n",
    "    f.write(like_str + ' & ' + '{:.1f}'.format(chisq) + ' & ' \n",
    "        + '{:d}'.format(nobs) + ' & '\n",
    "            + f'{pval:.2}'.lstrip('0') + r'  \\\\') \n",
    "    return pval\n",
    "def print_model(file_name, ln, num_fit_params):\n",
    "    f = open(file_name, 'w')\n",
    "    write_line(f, ln, 'quarks', 'fast_likelihood_quarks.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'LFU FCNCs', 'likelihood_lfu_fcnc.yaml', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    write_line(f, ln, 'EWPOs', 'likelihood_ewpt.yaml', num_fit_params)\n",
    "    f.write(r' \\hline' + '\\n')\n",
    "    pval = write_line(f, ln, 'global', 'global', num_fit_params)\n",
    "    f.write('\\n')\n",
    "    f.close()\n",
    "    return pval\n",
    "pval_sm = print_model('sm_fit.tex', glp_sm, 0)\n",
    "print('--- TFHM, gzp=' + str(gzp) + ', MZp=' + str(MZp/1000) + ' TeV, theta_23=' + str(theta) + ' ---')\n",
    "start_time = time.time()\n",
    "glp = gl.parameter_point(calcinputlist(alpha, theta), scale=MZp)\n",
    "glp.log_likelihood_global()\n",
    "print(\"--- %s seconds to run one point ---\" % (time.time() - start_time))\n",
    "# lnL - lnLSM. If its >0, you are fitting better than SM\n",
    "display(glp.log_likelihood_dict())\n",
    "display(glp.chi2_dict())\n",
    "TFHM_chi2 = glp.chi2_dict()['global']\n",
    "display(glp.likelihood.number_observations_dict())\n",
    "DTFHM_int = obs_list(glp)\n",
    "pval_tfhm = print_model('tfhm_fit.tex', glp, 2)\n",
    "g = open(\"y3inp.tex\", \"w\")\n",
    "g.write('\\def\\SMpval{{' + f'{pval_sm:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write('\\def\\TFHMpval{{' +f'{pval_tfhm:.2g}'.lstrip('0') + '}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMgzp{{{gzp_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMtheta{{{theta_gf:.3}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\TFHMchi2{{{TFHM_chi2:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.write(f'\\def\\SMchi2{{{chi2_sm:.1f}}}')\n",
    "g.write('\\n')\n",
    "g.close()\n",
    "# wilson.Wilson.set_default_option('smeft_accuracy', 'leadinglog')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "SM\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Empty DataFrame\n",
       "Columns: [th. unc., experiment, exp. unc., theory, pull exp., pull SM]\n",
       "Index: []"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>3.66668e-09</td>\n",
       "      <td>2.46523</td>\n",
       "      <td>0</td>\n",
       "      <td>2.46523</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.71478e-09  3.56951e-10  3.66668e-09   2.46523   \n",
       "\n",
       "             pull SM  my pull  \n",
       "BR(Bs->mumu)       0  2.46523  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.24946e-11</td>\n",
       "      <td>1.09164</td>\n",
       "      <td>0</td>\n",
       "      <td>1.09164</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment   exp. unc.       theory pull exp. pull SM  \\\n",
       "DeltaM_s  7.39095e-13  1.16876e-11  1.4063e-14  1.24946e-11   1.09164       0   \n",
       "\n",
       "          my pull  \n",
       "DeltaM_s  1.09164  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3587</td>\n",
       "      <td>1.72032</td>\n",
       "      <td>0</td>\n",
       "      <td>-1.72032</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp. pull SM  my pull\n",
       "m_W        0    80.3795  0.0121018  80.3587   1.72032       0 -1.72032"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10307</td>\n",
       "      <td>2.41878</td>\n",
       "      <td>0</td>\n",
       "      <td>2.41878</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.   theory pull exp. pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.10307   2.41878       0  2.41878"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Y3 model\n",
      "Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 2.0, 3.0)</th>\n",
       "      <td>5.98471e-09</td>\n",
       "      <td>2.82168e-08</td>\n",
       "      <td>2.11073e-09</td>\n",
       "      <td>2.85186e-08</td>\n",
       "      <td>0.0475638</td>\n",
       "      <td>-1.0878</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.64935e-09</td>\n",
       "      <td>1.21127e-08</td>\n",
       "      <td>7.11516e-10</td>\n",
       "      <td>1.2276e-08</td>\n",
       "      <td>0.0909596</td>\n",
       "      <td>-1.6336</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2, 4.3)</th>\n",
       "      <td>6.78906e-09</td>\n",
       "      <td>3.54108e-08</td>\n",
       "      <td>4.65569e-09</td>\n",
       "      <td>3.62313e-08</td>\n",
       "      <td>0.0996744</td>\n",
       "      <td>-1.16421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>2.79837e-09</td>\n",
       "      <td>0.216474</td>\n",
       "      <td>-2.4557</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>S_psiK</th>\n",
       "      <td>0.0726553</td>\n",
       "      <td>0.679174</td>\n",
       "      <td>0.01973</td>\n",
       "      <td>0.704684</td>\n",
       "      <td>0.338845</td>\n",
       "      <td>-1.18603</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 2.5, 4.0)</th>\n",
       "      <td>6.80578e-09</td>\n",
       "      <td>3.31298e-08</td>\n",
       "      <td>4.03886e-09</td>\n",
       "      <td>3.60092e-08</td>\n",
       "      <td>0.363843</td>\n",
       "      <td>-1.44116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3747</td>\n",
       "      <td>0.394978</td>\n",
       "      <td>-1.67436</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 0, 2)</th>\n",
       "      <td>6.10863e-09</td>\n",
       "      <td>2.53398e-08</td>\n",
       "      <td>4.06606e-09</td>\n",
       "      <td>2.86896e-08</td>\n",
       "      <td>0.456494</td>\n",
       "      <td>-1.28424</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 3.0, 4.0)</th>\n",
       "      <td>5.90371e-09</td>\n",
       "      <td>2.53893e-08</td>\n",
       "      <td>1.96937e-09</td>\n",
       "      <td>2.83776e-08</td>\n",
       "      <td>0.480156</td>\n",
       "      <td>-1.45713</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>7.53336e-09</td>\n",
       "      <td>3.54348e-08</td>\n",
       "      <td>3.68468e-09</td>\n",
       "      <td>3.97813e-08</td>\n",
       "      <td>0.51829</td>\n",
       "      <td>-1.67679</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B+-&gt;Kll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.85</td>\n",
       "      <td>0.0463161</td>\n",
       "      <td>0.870001</td>\n",
       "      <td>0.537018</td>\n",
       "      <td>-3.18244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.29856e-09</td>\n",
       "      <td>4.3612e-08</td>\n",
       "      <td>3.64276e-09</td>\n",
       "      <td>4.78773e-08</td>\n",
       "      <td>0.586197</td>\n",
       "      <td>-2.07865</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 4.3, 6)</th>\n",
       "      <td>7.61564e-09</td>\n",
       "      <td>3.41445e-08</td>\n",
       "      <td>5.848e-09</td>\n",
       "      <td>4.0194e-08</td>\n",
       "      <td>0.630034</td>\n",
       "      <td>-1.60402</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 15.0, 19.0)</th>\n",
       "      <td>4.57421e-09</td>\n",
       "      <td>4.0552e-08</td>\n",
       "      <td>5.09419e-09</td>\n",
       "      <td>4.49617e-08</td>\n",
       "      <td>0.64408</td>\n",
       "      <td>-2.10433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 15.0, 22.0)</th>\n",
       "      <td>1.52188e-09</td>\n",
       "      <td>9.55827e-09</td>\n",
       "      <td>1.65103e-09</td>\n",
       "      <td>1.13091e-08</td>\n",
       "      <td>0.779744</td>\n",
       "      <td>-1.75274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>6.76279e-09</td>\n",
       "      <td>3.26725e-08</td>\n",
       "      <td>4.05066e-09</td>\n",
       "      <td>3.89543e-08</td>\n",
       "      <td>0.79687</td>\n",
       "      <td>-1.57413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 5.0, 6.0)</th>\n",
       "      <td>5.74353e-09</td>\n",
       "      <td>2.31326e-08</td>\n",
       "      <td>1.869e-09</td>\n",
       "      <td>2.80236e-08</td>\n",
       "      <td>0.809777</td>\n",
       "      <td>-1.69054</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 1.1, 2.0)</th>\n",
       "      <td>6.06601e-09</td>\n",
       "      <td>2.32731e-08</td>\n",
       "      <td>1.91925e-09</td>\n",
       "      <td>2.86432e-08</td>\n",
       "      <td>0.844046</td>\n",
       "      <td>-1.68932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 2.0, 4.0)</th>\n",
       "      <td>5.51827e-09</td>\n",
       "      <td>1.9177e-08</td>\n",
       "      <td>5.39267e-09</td>\n",
       "      <td>2.63907e-08</td>\n",
       "      <td>0.934936</td>\n",
       "      <td>-1.45144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;Kmumu), 4.0, 5.0)</th>\n",
       "      <td>5.82433e-09</td>\n",
       "      <td>2.21455e-08</td>\n",
       "      <td>1.79452e-09</td>\n",
       "      <td>2.82162e-08</td>\n",
       "      <td>0.996083</td>\n",
       "      <td>-1.80642</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 15.0, 19.0)</th>\n",
       "      <td>6.82081e-09</td>\n",
       "      <td>4.01019e-08</td>\n",
       "      <td>8.13655e-09</td>\n",
       "      <td>5.18755e-08</td>\n",
       "      <td>1.10891</td>\n",
       "      <td>-1.98931</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;P5p&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0818077</td>\n",
       "      <td>0.36602</td>\n",
       "      <td>0.122395</td>\n",
       "      <td>0.20071</td>\n",
       "      <td>1.12289</td>\n",
       "      <td>-1.04615</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B0-&gt;Kmumu), 4.0, 6.0)</th>\n",
       "      <td>5.36959e-09</td>\n",
       "      <td>1.77249e-08</td>\n",
       "      <td>5.11629e-09</td>\n",
       "      <td>2.60833e-08</td>\n",
       "      <td>1.12696</td>\n",
       "      <td>-1.57367</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;FL&gt;(B0-&gt;K*mumu), 1.1, 2.5)</th>\n",
       "      <td>0.0443308</td>\n",
       "      <td>0.656236</td>\n",
       "      <td>0.0489092</td>\n",
       "      <td>0.732466</td>\n",
       "      <td>1.15482</td>\n",
       "      <td>-1.0626</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BR(KL-&gt;mumu)</th>\n",
       "      <td>1.23987e-09</td>\n",
       "      <td>6.83746e-09</td>\n",
       "      <td>1.10735e-10</td>\n",
       "      <td>8.31571e-09</td>\n",
       "      <td>1.18753</td>\n",
       "      <td>1.11513</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(B+-&gt;K*mumu), 4.0, 6.0)</th>\n",
       "      <td>8.13545e-09</td>\n",
       "      <td>2.6179e-08</td>\n",
       "      <td>1.05265e-08</td>\n",
       "      <td>4.31218e-08</td>\n",
       "      <td>1.27352</td>\n",
       "      <td>-1.68526</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;tautau)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.1433</td>\n",
       "      <td>0.00413351</td>\n",
       "      <td>0.149006</td>\n",
       "      <td>1.38046</td>\n",
       "      <td>1.04546</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 1.1, 6.0)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.681356</td>\n",
       "      <td>0.123108</td>\n",
       "      <td>0.870627</td>\n",
       "      <td>1.65746</td>\n",
       "      <td>-1.93249</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>eps_K</th>\n",
       "      <td>0.000216446</td>\n",
       "      <td>0.00222808</td>\n",
       "      <td>1.11063e-05</td>\n",
       "      <td>0.00184597</td>\n",
       "      <td>1.76308</td>\n",
       "      <td>-1.14471</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A(Z-&gt;ee)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.151321</td>\n",
       "      <td>0.0019302</td>\n",
       "      <td>0.147735</td>\n",
       "      <td>1.8577</td>\n",
       "      <td>-1.22417</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R_mu</th>\n",
       "      <td>0</td>\n",
       "      <td>20.7842</td>\n",
       "      <td>0.0335</td>\n",
       "      <td>20.7208</td>\n",
       "      <td>1.89257</td>\n",
       "      <td>1.16136</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;Rmue&gt;(B0-&gt;K*ll), 0.045, 1.1)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.652542</td>\n",
       "      <td>0.11568</td>\n",
       "      <td>0.89317</td>\n",
       "      <td>2.14828</td>\n",
       "      <td>-1.03984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Lambdab-&gt;Lambdamumu), 15, 20)</th>\n",
       "      <td>7.62215e-09</td>\n",
       "      <td>1.18441e-07</td>\n",
       "      <td>2.65303e-08</td>\n",
       "      <td>5.73498e-08</td>\n",
       "      <td>2.21318</td>\n",
       "      <td>1.39275</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>(&lt;dBR/dq2&gt;(Bs-&gt;phimumu), 1.0, 6.0)</th>\n",
       "      <td>6.56856e-09</td>\n",
       "      <td>2.55611e-08</td>\n",
       "      <td>3.70296e-09</td>\n",
       "      <td>4.36534e-08</td>\n",
       "      <td>2.39938</td>\n",
       "      <td>-2.89013</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10359</td>\n",
       "      <td>2.74352</td>\n",
       "      <td>1.29475</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.38483e-11</td>\n",
       "      <td>2.92289</td>\n",
       "      <td>2.71138</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                             th. unc.   experiment  \\\n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          5.98471e-09  2.82168e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        1.64935e-09  1.21127e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           6.78906e-09  3.54108e-08   \n",
       "BR(Bs->mumu)                              1.47249e-10  2.71478e-09   \n",
       "S_psiK                                      0.0726553     0.679174   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         6.80578e-09  3.31298e-08   \n",
       "m_W                                                 0      80.3795   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              6.10863e-09  2.53398e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          5.90371e-09  2.53893e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         7.53336e-09  3.54348e-08   \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                         0         0.85   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       6.29856e-09   4.3612e-08   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)           7.61564e-09  3.41445e-08   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      4.57421e-09   4.0552e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.52188e-09  9.55827e-09   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         6.76279e-09  3.26725e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)          5.74353e-09  2.31326e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          6.06601e-09  2.32731e-08   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.51827e-09   1.9177e-08   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          5.82433e-09  2.21455e-08   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       6.82081e-09  4.01019e-08   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)               0.0818077      0.36602   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.36959e-09  1.77249e-08   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)                0.0443308     0.656236   \n",
       "BR(KL->mumu)                              1.23987e-09  6.83746e-09   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         8.13545e-09   2.6179e-08   \n",
       "A(Z->tautau)                                        0       0.1433   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                        0     0.681356   \n",
       "eps_K                                     0.000216446   0.00222808   \n",
       "A(Z->ee)                                            0     0.151321   \n",
       "R_mu                                                0      20.7842   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                      0     0.652542   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  7.62215e-09  1.18441e-07   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        6.56856e-09  2.55611e-08   \n",
       "AFB(Z->bb)                                          0       0.0992   \n",
       "DeltaM_s                                  7.39095e-13  1.16876e-11   \n",
       "\n",
       "                                            exp. unc.       theory  pull exp.  \\\n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          2.11073e-09  2.85186e-08  0.0475638   \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        7.11516e-10   1.2276e-08  0.0909596   \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)           4.65569e-09  3.62313e-08  0.0996744   \n",
       "BR(Bs->mumu)                              3.56951e-10  2.79837e-09   0.216474   \n",
       "S_psiK                                        0.01973     0.704684   0.338845   \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)         4.03886e-09  3.60092e-08   0.363843   \n",
       "m_W                                         0.0121018      80.3747   0.394978   \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)              4.06606e-09  2.86896e-08   0.456494   \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)          1.96937e-09  2.83776e-08   0.480156   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)         3.68468e-09  3.97813e-08    0.51829   \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)                 0.0463161     0.870001   0.537018   \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)       3.64276e-09  4.78773e-08   0.586197   \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)             5.848e-09   4.0194e-08   0.630034   \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)      5.09419e-09  4.49617e-08    0.64408   \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)        1.65103e-09  1.13091e-08   0.779744   \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)         4.05066e-09  3.89543e-08    0.79687   \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)            1.869e-09  2.80236e-08   0.809777   \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)          1.91925e-09  2.86432e-08   0.844046   \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)          5.39267e-09  2.63907e-08   0.934936   \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)          1.79452e-09  2.82162e-08   0.996083   \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)       8.13655e-09  5.18755e-08    1.10891   \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)                0.122395      0.20071    1.12289   \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)          5.11629e-09  2.60833e-08    1.12696   \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)                0.0489092     0.732466    1.15482   \n",
       "BR(KL->mumu)                              1.10735e-10  8.31571e-09    1.18753   \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)         1.05265e-08  4.31218e-08    1.27352   \n",
       "A(Z->tautau)                               0.00413351     0.149006    1.38046   \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)                 0.123108     0.870627    1.65746   \n",
       "eps_K                                     1.11063e-05   0.00184597    1.76308   \n",
       "A(Z->ee)                                    0.0019302     0.147735     1.8577   \n",
       "R_mu                                           0.0335      20.7208    1.89257   \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)                0.11568      0.89317    2.14828   \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  2.65303e-08  5.73498e-08    2.21318   \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)        3.70296e-09  4.36534e-08    2.39938   \n",
       "AFB(Z->bb)                                     0.0016      0.10359    2.74352   \n",
       "DeltaM_s                                   1.4063e-14  1.38483e-11    2.92289   \n",
       "\n",
       "                                          pull SM  \n",
       "(<dBR/dq2>(B+->Kmumu), 2.0, 3.0)          -1.0878  \n",
       "(<dBR/dq2>(B+->Kmumu), 15.0, 22.0)        -1.6336  \n",
       "(<dBR/dq2>(B0->K*mumu), 2, 4.3)          -1.16421  \n",
       "BR(Bs->mumu)                              -2.4557  \n",
       "S_psiK                                   -1.18603  \n",
       "(<dBR/dq2>(B0->K*mumu), 2.5, 4.0)        -1.44116  \n",
       "m_W                                      -1.67436  \n",
       "(<dBR/dq2>(B+->Kmumu), 0, 2)             -1.28424  \n",
       "(<dBR/dq2>(B+->Kmumu), 3.0, 4.0)         -1.45713  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.0, 6.0)        -1.67679  \n",
       "(<Rmue>(B+->Kll), 1.1, 6.0)              -3.18244  \n",
       "(<dBR/dq2>(B0->K*mumu), 15.0, 19.0)      -2.07865  \n",
       "(<dBR/dq2>(B0->K*mumu), 4.3, 6)          -1.60402  \n",
       "(<dBR/dq2>(Bs->phimumu), 15.0, 19.0)     -2.10433  \n",
       "(<dBR/dq2>(B0->Kmumu), 15.0, 22.0)       -1.75274  \n",
       "(<dBR/dq2>(B0->K*mumu), 1.1, 2.5)        -1.57413  \n",
       "(<dBR/dq2>(B+->Kmumu), 5.0, 6.0)         -1.69054  \n",
       "(<dBR/dq2>(B+->Kmumu), 1.1, 2.0)         -1.68932  \n",
       "(<dBR/dq2>(B0->Kmumu), 2.0, 4.0)         -1.45144  \n",
       "(<dBR/dq2>(B+->Kmumu), 4.0, 5.0)         -1.80642  \n",
       "(<dBR/dq2>(B+->K*mumu), 15.0, 19.0)      -1.98931  \n",
       "(<P5p>(B0->K*mumu), 1.1, 2.5)            -1.04615  \n",
       "(<dBR/dq2>(B0->Kmumu), 4.0, 6.0)         -1.57367  \n",
       "(<FL>(B0->K*mumu), 1.1, 2.5)              -1.0626  \n",
       "BR(KL->mumu)                              1.11513  \n",
       "(<dBR/dq2>(B+->K*mumu), 4.0, 6.0)        -1.68526  \n",
       "A(Z->tautau)                              1.04546  \n",
       "(<Rmue>(B0->K*ll), 1.1, 6.0)             -1.93249  \n",
       "eps_K                                    -1.14471  \n",
       "A(Z->ee)                                 -1.22417  \n",
       "R_mu                                      1.16136  \n",
       "(<Rmue>(B0->K*ll), 0.045, 1.1)           -1.03984  \n",
       "(<dBR/dq2>(Lambdab->Lambdamumu), 15, 20)  1.39275  \n",
       "(<dBR/dq2>(Bs->phimumu), 1.0, 6.0)       -2.89013  \n",
       "AFB(Z->bb)                                1.29475  \n",
       "DeltaM_s                                  2.71138  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Particular observables of interest\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BR(Bs-&gt;mumu)</th>\n",
       "      <td>1.47249e-10</td>\n",
       "      <td>2.71478e-09</td>\n",
       "      <td>3.56951e-10</td>\n",
       "      <td>2.79837e-09</td>\n",
       "      <td>0.216474</td>\n",
       "      <td>-2.4557</td>\n",
       "      <td>0.216474</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 th. unc.   experiment    exp. unc.       theory pull exp.  \\\n",
       "BR(Bs->mumu)  1.47249e-10  2.71478e-09  3.56951e-10  2.79837e-09  0.216474   \n",
       "\n",
       "             pull SM   my pull  \n",
       "BR(Bs->mumu) -2.4557  0.216474  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>DeltaM_s</th>\n",
       "      <td>7.39095e-13</td>\n",
       "      <td>1.16876e-11</td>\n",
       "      <td>1.4063e-14</td>\n",
       "      <td>1.38483e-11</td>\n",
       "      <td>2.92289</td>\n",
       "      <td>2.71138</td>\n",
       "      <td>2.92289</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             th. unc.   experiment   exp. unc.       theory pull exp.  \\\n",
       "DeltaM_s  7.39095e-13  1.16876e-11  1.4063e-14  1.38483e-11   2.92289   \n",
       "\n",
       "          pull SM  my pull  \n",
       "DeltaM_s  2.71138  2.92289  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>m_W</th>\n",
       "      <td>0</td>\n",
       "      <td>80.3795</td>\n",
       "      <td>0.0121018</td>\n",
       "      <td>80.3747</td>\n",
       "      <td>0.394978</td>\n",
       "      <td>-1.67436</td>\n",
       "      <td>-0.394978</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    th. unc. experiment  exp. unc.   theory pull exp.  pull SM   my pull\n",
       "m_W        0    80.3795  0.0121018  80.3747  0.394978 -1.67436 -0.394978"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>th. unc.</th>\n",
       "      <th>experiment</th>\n",
       "      <th>exp. unc.</th>\n",
       "      <th>theory</th>\n",
       "      <th>pull exp.</th>\n",
       "      <th>pull SM</th>\n",
       "      <th>my pull</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>AFB(Z-&gt;bb)</th>\n",
       "      <td>0</td>\n",
       "      <td>0.0992</td>\n",
       "      <td>0.0016</td>\n",
       "      <td>0.10359</td>\n",
       "      <td>2.74352</td>\n",
       "      <td>1.29475</td>\n",
       "      <td>2.74352</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           th. unc. experiment exp. unc.   theory pull exp.  pull SM  my pull\n",
       "AFB(Z->bb)        0     0.0992    0.0016  0.10359   2.74352  1.29475  2.74352"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Which observables fit well or badly?\n",
    "print('SM')\n",
    "sm_obs = sm_obs.sort_values(by=['pull exp.'])\n",
    "display(sm_obs[np.abs(sm_obs['pull SM']) > 1.0] )\n",
    "sm_obs['my pull']=(sm_obs['theory']-sm_obs['experiment'])/np.sqrt(sm_obs['exp. unc.'].astype(np.float64)**2+sm_obs['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(sm_obs.filter(like='BR(Bs->mumu', axis=0), sm_obs.filter(like='DeltaM_s',axis=0),sm_obs.filter(like='m_W', axis=0),\n",
    "        sm_obs.filter(like='AFB(Z->bb)', axis=0))\n",
    "print('Y3 model')\n",
    "Obstable = glp.obstable() \n",
    "Obstable = Obstable.sort_values(by=['pull exp.'])\n",
    "print('Observables fitting better than SM at the top (pull SM<0), worst at the bottom (pull SM>0)')\n",
    "display(Obstable[np.abs(Obstable['pull SM']) > 1.0] )\n",
    "Obstable['my pull']=(Obstable['theory']-Obstable['experiment'])/np.sqrt(Obstable['exp. unc.'].astype(np.float64)**2+Obstable['th. unc.'].astype(np.float64)**2)\n",
    "print('Particular observables of interest')\n",
    "display(Obstable.filter(like='BR(Bs->mumu', axis=0),Obstable.filter(like='DeltaM_s',axis=0),Obstable.filter(like='m_W', axis=0),\n",
    "        Obstable.filter(like='AFB(Z->bb)', axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'$R_K(1,6)$': 3.227435826405594,\n",
       " '$R_{K^*}(0.045,1.1)$': 2.3867104743882925,\n",
       " '$R_{K^*}(1.1,6)$': 2.545915270092816,\n",
       " '$P_5^{\\\\prime}(4,6)$': -2.8759533155276764,\n",
       " 'BR($B_s$->$\\\\mu\\\\mu$)': 2.376540738163379,\n",
       " '$\\\\Delta m_s$': 1.0910644932968752,\n",
       " 'BR($B_s$->$\\\\phi\\\\mu\\\\mu$)(1,6)': 3.75371924531743,\n",
       " 'BR($\\\\Lambda_b$->$\\\\Lambda\\\\mu\\\\mu$)(15,20)': -1.7122580318989673}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x936 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#glp.obstable().at['DeltaM_s','pull SM']\n",
    "SM_ewpo={'$A_b$': 0.6, '$A_c$': -0.1, '$A_e$': -2.2, '$A_\\mu$': 0.3, r'$A_\\tau$': 0.9, '$A_b^{FB}$': 2.4, '$A_c^{FB}$': 0.8, \n",
    "         '$A_e^{FB}$': 0.7, '$A_\\mu^{FB}$': -0.5, r'$A_\\tau^{FB}$': -1.5, r'$BR(W\\rightarrow e\\nu)$': 0.8, r'$BR(W\\rightarrow\\mu\\nu)$': 1.4, r'$BR(W\\rightarrow \\tau\\nu)$': -2.6,\n",
    "        '$\\Gamma_W$': 0.2, '$\\Gamma_Z$': -0.5, '$R_b$': -0.7, '$R_c$': 0.01, '$R_e$': -1.4, '$R_\\mu$': -1.5, \n",
    "        r'$R_\\tau$': 0.4, '$M_W$': -1.7, '$\\sigma_0^{had}$': 1.5}\n",
    "TFHM_ewpo={'$A_b$': Obstable.at['A(Z->bb)', 'my pull'], \n",
    "           '$A_c$': Obstable.at['A(Z->cc)', 'my pull'], \n",
    "           '$A_e$': Obstable.at['A(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu$': Obstable.at['A(Z->mumu)', 'my pull'], \n",
    "           '$A_T$': Obstable.at['A(Z->tautau)', 'my pull'], \n",
    "           '$A_b^{FB}$': Obstable.at['AFB(Z->bb)', 'my pull'], \n",
    "           '$A_c^{FB}$': Obstable.at['AFB(Z->cc)', 'my pull'], \n",
    "           '$A_e^{FB}$': Obstable.at['AFB(Z->ee)', 'my pull'], \n",
    "           '$A_\\mu^{FB}$': Obstable.at['AFB(Z->mumu)', 'my pull'], \n",
    "           '$A_T^{FB}$': Obstable.at['AFB(Z->tautau)', 'my pull'], \n",
    "           'BR(W->e nu)': Obstable.at['BR(W->enu)', 'my pull'], \n",
    "           'BR(W->$\\mu$nu)':Obstable.at['BR(W->munu)', 'my pull'],\n",
    "           'BR(W->tau nu)': Obstable.at['BR(W->taunu)', 'my pull'],\n",
    "           '$\\Gamma_W$': Obstable.at['GammaW', 'my pull'], \n",
    "           '$\\Gamma_Z$': Obstable.at['GammaZ', 'my pull'], \n",
    "           '$R_b$': Obstable.at['R_b', 'my pull'], \n",
    "           '$R_c$': Obstable.at['R_c', 'my pull'], \n",
    "           '$R_e$': Obstable.at['R_e', 'my pull'], \n",
    "           '$R_\\mu$': Obstable.at['R_mu', 'my pull'], \n",
    "           '$R_T$': Obstable.at['R_tau', 'my pull'], \n",
    "           '$M_W$': Obstable.at['m_W', 'my pull'], \n",
    "           '$\\sigma_0^{had}$': Obstable.at['sigma_had', 'my pull']}\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "y_pos = np.arange(0, -len(SM_ewpo), -1)\n",
    "fig = plt.figure(figsize = (5, 13))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "ax.barh(y_pos, SM_ewpo.values(), alpha=0.3, color='b', label='SM')\n",
    "ax.barh(y_pos, TFHM_ewpo.values(), alpha=0.3, color='r', label='$Y_3$')\n",
    "ax.set_yticks(y_pos)\n",
    "ax.set_ylim([-22, 4])\n",
    "ax.set_yticklabels(SM_ewpo.keys())\n",
    "plt.xlabel('pull')\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax.legend(loc='upper center')\n",
    "ax.text(2.8, -21.6, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('tfhm_ewpo.pdf',  bbox_inches = \"tight\")\n",
    "y_pos = np.arange(0, -len(SM_int), -1)\n",
    "fig2 = plt.figure(figsize = (5, 6))\n",
    "ax2 = plt.subplot(1, 1, 1)\n",
    "ax2.barh(y_pos, SM_int.values(), alpha=0.3, color='b', label='SM')\n",
    "ax2.barh(y_pos, DTFHM_int.values(), alpha=0.3, color='r', label='$Y_3$')\n",
    "ax2.set_yticks(y_pos)\n",
    "ax2.set_ylim([-8, 4])\n",
    "ax2.set_yticklabels(SM_int.keys())\n",
    "plt.xlabel('pull')\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.2))\n",
    "ax2.xaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "ax2.legend(loc='upper center')\n",
    "ax2.text(3.8, -7.8, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10, rotation=90)\n",
    "plt.savefig('tfhm_int.pdf', bbox_inches = \"tight\")\n",
    "display(SM_int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2b5e9c4f6652448e9197772ca7c39b87",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=51.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "705a975586a246b2be0067de95000eff",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=31.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8b16f7c7d3fb45a0b0ed607edfc4f4a5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "HBox(children=(HTML(value=''), FloatProgress(value=0.0, max=11.0), HTML(value='')))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "# here we calculate some likelihoods for 1d plotting\n",
    "data_for_gzp   = []\n",
    "data_for_theta = []\n",
    "data_for_MZp   = []\n",
    "MZp = MZp_gf\n",
    "theta = theta_gf\n",
    "\n",
    "resolution = 51\n",
    "\n",
    "# plot vs gzp\n",
    "gzp_range   = np.linspace(0.,  1.2, num=resolution)\n",
    "for gzp in log_progress(gzp_range):\n",
    "    data_for_gzp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "gzp = gzp_gf\n",
    "    \n",
    "resolution = 31\n",
    "# plot vs theta\n",
    "theta_range = np.linspace(0,  -0.3, num=resolution)\n",
    "for theta in log_progress(theta_range):\n",
    "        data_for_theta.append(calc_likelihoods(MZp, gzp, theta))\n",
    "theta = theta_gf\n",
    "      \n",
    "resolution = 11\n",
    "# plot vs MZp\n",
    "MZp_range   = np.linspace(2000,  10000, num=resolution)\n",
    "for MZp in log_progress(MZp_range):\n",
    "        gzp = gzp_gf * MZp / 3000\n",
    "        data_for_MZp.append(calc_likelihoods(MZp, gzp, theta))\n",
    "MZp = MZp_gf\n",
    "gzp = gzp_gf\n",
    "        \n",
    "# save data\n",
    "with open('tfhm_1d.dat', 'wb') as filehandle:\n",
    "    pickle.dump(data_for_gzp, filehandle)\n",
    "    pickle.dump(data_for_theta, filehandle)\n",
    "    pickle.dump(data_for_MZp, filehandle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Making 1d plots \n",
    "with open('tfhm_1d.dat', 'rb') as filehandle:\n",
    "    data_for_gzp = pickle.load(filehandle)\n",
    "    data_for_theta = pickle.load(filehandle)\n",
    "    data_for_mzp = pickle.load(filehandle)\n",
    "plt.rcParams.update({'font.size': 22})\n",
    "gzp_gf     = 0.41836132\n",
    "theta_gf   = -0.14740343\n",
    "# Plot vs gzp\n",
    "gforplot     = [data['gzp']                         for data in data_for_gzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_gzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_gzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_gzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_gzp]\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_xlabel('$g_{X}$')\n",
    "ax.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax.plot(gforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax.plot(gforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax.plot(gforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax.plot(gforplot, dchi2, 'k-', label='global')\n",
    "ax.legend(loc=[1.025,0])\n",
    "ax.grid(True)\n",
    "ax.set_xlim([0, 1.0])\n",
    "ax.set_ylim([-20.7, 50])\n",
    "ax.yaxis.set_major_locator(plt.MultipleLocator(20))\n",
    "ax.yaxis.set_minor_locator(plt.MultipleLocator(5))\n",
    "ax.xaxis.set_minor_locator(plt.MultipleLocator(0.1))\n",
    "ax.text(1.025, 30, r'$M_{X}$=' + str(data_for_gzp[0]['MZp']/1000) + ' TeV\\n' + r'$\\theta_{23}$=' + f'{theta_gf:.3g}')\n",
    "ax.text(0.013, 46, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=9.6)\n",
    "fig.savefig('tfhm_gzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs theta\n",
    "thetaforplot = [data['theta']                           for data in data_for_theta]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_theta]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_theta]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_theta]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_theta]\n",
    "fig2, ax2 = plt.subplots()\n",
    "ax2.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax2.set_xlabel(r'$\\theta_{23}$') \n",
    "ax2.plot(thetaforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax2.plot(thetaforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax2.plot(thetaforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax2.plot(thetaforplot, dchi2, 'k', label='global')\n",
    "ax2.legend(loc=[1.025,0]) \n",
    "ax2.grid(True) \n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax2.set_ylim([-20, 50])\n",
    "ax2.yaxis.set_major_locator(plt.MultipleLocator(10))\n",
    "ax2.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax2.xaxis.set_minor_locator(plt.MultipleLocator(0.01))\n",
    "ax2.text(0.025, 30, r'$M_{X}$=' + str(data_for_theta[0]['MZp'] / 1000) + ' TeV\\n$g_{X}$=' + f'{gzp_gf:.3g}')\n",
    "ax2.text(-0.21, -18.5, \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig2.savefig('tfhm_theta.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot vs MZp\n",
    "mzpforplot   = [data['MZp']/1000                        for data in data_for_mzp]\n",
    "dchi2        = [2 * data['global']                      for data in data_for_mzp]\n",
    "lfu_dchi2    = [2 * data['likelihood_lfu_fcnc.yaml']    for data in data_for_mzp]\n",
    "quarks_dchi2 = [2 * data['fast_likelihood_quarks.yaml'] for data in data_for_mzp]\n",
    "ewpt_dchi2   = [2 * data['likelihood_ewpt.yaml']        for data in data_for_mzp]\n",
    "fig3, ax3 = plt.subplots()\n",
    "ax3.set_ylabel('$\\chi^2_{SM}-\\chi^2$')\n",
    "ax3.set_xlabel(r'$M_{X}$/TeV') \n",
    "ax3.plot(mzpforplot, quarks_dchi2, 'g-.', label='quarks')\n",
    "ax3.plot(mzpforplot, lfu_dchi2, 'b--', label='LFU FCNCs')\n",
    "ax3.plot(mzpforplot, ewpt_dchi2, 'r:', label='EWPOs')\n",
    "ax3.plot(mzpforplot, dchi2, 'k-', label='global')\n",
    "ax3.legend(loc=[1.025,0]) \n",
    "ax3.grid(True) \n",
    "ax3.set_ylim([-10, 50])\n",
    "#plt.gca().set_xlim([0,0.4])\n",
    "ax3.yaxis.set_minor_locator(plt.MultipleLocator(2))\n",
    "ax3.xaxis.set_minor_locator(plt.MultipleLocator(0.5))\n",
    "ax3.text(10.52, 35, r'$\\theta_{23}$=' + f'{theta_gf:.3g}' + '\\n$g_{X}$=' + f'{gzp_gf:.3g}' + '$M_{X}$/3 TeV')\n",
    "ax3.text(2.1, -9 , \"Allanach, Camargo-Molina and Davighi, 2021\", fontsize=10)\n",
    "fig3.savefig('tfhm_mzp.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/.ipynb_checkpoints/fits-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42551091, theta=-0.14501005)=42.63001726011478\n",
      "Max[chi^2_SM-chi^2](gzp=0.25340287, theta=-0.18055267)=38.64725182542228\n",
      "Max[chi^2_SM-chi^2](gzp=0.42500000000000004, theta=0.125)=32.61873154809674\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#To install packages, uncomment next lines:\n",
    "import sys\n",
    "import cmath\n",
    "from math import e\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from scipy.optimize import minimize\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Read in Y3 data\n",
    "with open('tfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "max_dchi2   = 2 * 21.31500863005739\n",
    "gzp_gf     = 0.42551091\n",
    "theta_gf   = -0.14501005\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "x1 = np.unique(x)[8:]\n",
    "x2 = np.unique(x)[20:]\n",
    "F = 0.5 * np.arcsin(-0.09 / ((x1)**2+0.35*x1))\n",
    "\n",
    "\n",
    "# Read in DY3' data\n",
    "with open('dtfhmp_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1a = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1a  =  [data['gzp']      for data in data_for_plot1a]\n",
    "theta_for_plot1a = [data['theta']   for data in data_for_plot1a]\n",
    "dchi2_for_plot1a = [2*data['global']   for data in data_for_plot1a]\n",
    "max_dchi2a   = 2 * 19.32362591271114\n",
    "max_D_olda   = max(dchi2_for_plot1a)\n",
    "posa        = dchi2_for_plot1a.index(max_D_olda)\n",
    "gzp_gfa     = 0.25340287\n",
    "theta_gfa   = -0.18055267\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gfa) + ', theta=' + str(theta_gfa) + ')=' + str(max_dchi2a))\n",
    "# Plot 70%/95% contours for global fit\n",
    "xa = np.array(gzp_for_plot1a)\n",
    "ya = np.array(theta_for_plot1a)\n",
    "za = np.array(dchi2_for_plot1a)\n",
    "cols = np.unique(xa).shape[0]\n",
    "Xa = xa.reshape(-1, cols)\n",
    "Ya = ya.reshape(-1, cols)\n",
    "Za = za.reshape(-1, cols)\n",
    "x1a = np.unique(xa)[6:]\n",
    "Fa = 0.5*np.arcsin(-0.0045 * 9 / ((x1a)**2+0.2*x1a))\n",
    "\n",
    "\n",
    "# Read in DY3 data\n",
    "with open('dtfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1b = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1b  =  [data['gzp']      for data in data_for_plot1b]\n",
    "theta_for_plot1b = [data['theta']    for data in data_for_plot1b]\n",
    "dchi2_for_plot1b = [2*data['global'] for data in data_for_plot1b]\n",
    "max_dchi2b   = max(dchi2_for_plot1b)\n",
    "posb        = dchi2_for_plot1b.index(max_dchi2b)\n",
    "gzp_gfb     = gzp_for_plot1b[posb]\n",
    "theta_gfb   = theta_for_plot1b[posb]\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gfb) + ', theta=' + str(theta_gfb) + ')=' + str(max_dchi2b))\n",
    "# Plot 70%/95% contours for global fit\n",
    "xb = np.array(gzp_for_plot1b)\n",
    "yb = np.array(theta_for_plot1b)\n",
    "zb = np.array(dchi2_for_plot1b)\n",
    "colsb = np.unique(xb).shape[0]\n",
    "Xb = xb.reshape(-1, cols)\n",
    "Yb = yb.reshape(-1, cols)\n",
    "Zb = zb.reshape(-1, cols)\n",
    "x1b = np.unique(xb)[9:]\n",
    "#print(x1)\n",
    "Fb = 0.5*np.arcsin(0.0045 * 9 / (x1b**2))\n",
    "\n",
    "\n",
    "# make plot\n",
    "plt.rcParams[\"figure.figsize\"] = (5,6)\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.2\n",
    "contourf_ = ax.contourf(X/3, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contour_  = ax.contour (X/3, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "contourf_ = ax.contourf(Xa/3, Ya, Za, [max_dchi2a-5.99, max_dchi2a], colors='r',   alpha=alpha_level)\n",
    "contour_  = ax.contour (Xa/3, Ya, Za, [max_dchi2a-5.99, max_dchi2a-2.41], colors='r')\n",
    "contourf_ = ax.contourf(Xb/3, Yb, Zb, [max_dchi2b-5.99, max_dchi2b], colors='b',   alpha=alpha_level)\n",
    "contour_  = ax.contour (Xb/3, Yb, Zb, [max_dchi2b-5.99, max_dchi2b-2.41], colors='b')\n",
    "plt.rcParams.update({'font.size': 18}) \n",
    "plt.plot(gzp_gf/3, theta_gf,'k.', label='$Y_3$')\n",
    "plt.plot(gzp_gfa/3, theta_gfa,'r.', label='$DY_3^\\prime$')\n",
    "plt.plot(gzp_gfb/3, theta_gfb,'b.', label='$DY_3$')\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "plt.xlabel(r'$g_{X}$(1 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.1))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "ax.plot(x1/3,F,'k--')\n",
    "ax.plot(x1a/3,Fa,'r--')\n",
    "ax.plot(x1b/3,Fb,'b--')\n",
    "ax.set_xlim(0, 0.3)\n",
    "plt.savefig('fits.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/DY3_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:33


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/DY3_UFO/DY3.log <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:00:12


# 
# This is the logfile for the model DY3 model -- Deformed Third Family Hypercharge model

# Authors: T. Corbett, B. Allanach
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 43
   * Number of flavored vertices: 143
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
      - Quantum number YF conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 167 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 17 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 176 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/DY3_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "T. Corbett, B. Allanach"
__date__ = "09. 06. 2021"
__version__= "1.0"


==> anc/DY3_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:33


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)



==> anc/DY3_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:32


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(cz*complex(0,1)*gzp*I1a11)/6.',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(cz*complex(0,1)*gzp*I1a12)/6.',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(cz*complex(0,1)*gzp*I1a13)/6.',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(cz*complex(0,1)*gzp*I1a21)/6.',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(cz*complex(0,1)*gzp*I1a22)/6.',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(cz*complex(0,1)*gzp*I1a23)/6.',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(cz*complex(0,1)*gzp*I1a31)/6.',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(cz*complex(0,1)*gzp*I1a32)/6.',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(cz*complex(0,1)*gzp*I1a33)/6.',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(-5*cz*complex(0,1)*gzp*I2a11)/6.',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(-5*cz*complex(0,1)*gzp*I2a12)/6.',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(-5*cz*complex(0,1)*gzp*I2a13)/6.',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(-5*cz*complex(0,1)*gzp*I2a21)/6.',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(-5*cz*complex(0,1)*gzp*I2a22)/6.',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(-5*cz*complex(0,1)*gzp*I2a23)/6.',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(-5*cz*complex(0,1)*gzp*I2a31)/6.',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(-5*cz*complex(0,1)*gzp*I2a32)/6.',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(-5*cz*complex(0,1)*gzp*I2a33)/6.',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(-5*cz*complex(0,1)*gzp*Omega1x1)/6.',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(-5*cz*complex(0,1)*gzp*Omega1x2)/6.',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(-5*cz*complex(0,1)*gzp*Omega1x3)/6.',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(-5*cz*complex(0,1)*gzp*Omega2x1)/6.',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(-5*cz*complex(0,1)*gzp*Omega2x2)/6.',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(-5*cz*complex(0,1)*gzp*Omega2x3)/6.',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(-5*cz*complex(0,1)*gzp*Omega3x1)/6.',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(-5*cz*complex(0,1)*gzp*Omega3x2)/6.',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(-5*cz*complex(0,1)*gzp*Omega3x3)/6.',
                 order = {'NP':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x1)/3.',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x2)/3.',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x3)/3.',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x1)/3.',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x2)/3.',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x3)/3.',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x1)/3.',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x2)/3.',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x3)/3.',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*cz**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-(cw*cz*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(cw*cz*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(-2*cw*cz*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(cz*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(cw*cz*ee*complex(0,1))/(2.*sw) - (cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw) + (cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'cz**2*ee**2*complex(0,1) + (cw**2*cz**2*ee**2*complex(0,1))/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(complex(0,1)*gzp*I1a11*sz)/6.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '-(complex(0,1)*gzp*I1a12*sz)/6.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(complex(0,1)*gzp*I1a13*sz)/6.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*I1a21*sz)/6.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*I1a22*sz)/6.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*I1a23*sz)/6.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*I1a31*sz)/6.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*I1a32*sz)/6.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*I1a33*sz)/6.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(-5*complex(0,1)*gzp*I2a11*sz)/6.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(-5*complex(0,1)*gzp*I2a12*sz)/6.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(-5*complex(0,1)*gzp*I2a13*sz)/6.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '(-5*complex(0,1)*gzp*I2a21*sz)/6.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(-5*complex(0,1)*gzp*I2a22*sz)/6.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '(-5*complex(0,1)*gzp*I2a23*sz)/6.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '(-5*complex(0,1)*gzp*I2a31*sz)/6.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '(-5*complex(0,1)*gzp*I2a32*sz)/6.',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '(-5*complex(0,1)*gzp*I2a33*sz)/6.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(-5*complex(0,1)*gzp*Omega1x1*sz)/6.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(-5*complex(0,1)*gzp*Omega1x2*sz)/6.',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '(-5*complex(0,1)*gzp*Omega1x3*sz)/6.',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(-5*complex(0,1)*gzp*Omega2x1*sz)/6.',
                 order = {'NP':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(-5*complex(0,1)*gzp*Omega2x2*sz)/6.',
                 order = {'NP':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(-5*complex(0,1)*gzp*Omega2x3*sz)/6.',
                 order = {'NP':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(-5*complex(0,1)*gzp*Omega3x1*sz)/6.',
                 order = {'NP':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(-5*complex(0,1)*gzp*Omega3x2*sz)/6.',
                 order = {'NP':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(-5*complex(0,1)*gzp*Omega3x3*sz)/6.',
                 order = {'NP':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(-2*complex(0,1)*gzp*Psi1x1*sz)/3.',
                 order = {'NP':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(-2*complex(0,1)*gzp*Psi1x2*sz)/3.',
                 order = {'NP':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(-2*complex(0,1)*gzp*Psi1x3*sz)/3.',
                 order = {'NP':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(-2*complex(0,1)*gzp*Psi2x1*sz)/3.',
                 order = {'NP':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '(-2*complex(0,1)*gzp*Psi2x2*sz)/3.',
                  order = {'NP':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(-2*complex(0,1)*gzp*Psi2x3*sz)/3.',
                  order = {'NP':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(-2*complex(0,1)*gzp*Psi3x1*sz)/3.',
                  order = {'NP':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(-2*complex(0,1)*gzp*Psi3x2*sz)/3.',
                  order = {'NP':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '(-2*complex(0,1)*gzp*Psi3x3*sz)/3.',
                  order = {'NP':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '-((cw**2*cz*ee**2*complex(0,1)*sz)/sw**2)',
                  order = {'QED':2})

GC_106 = Coupling(name = 'GC_106',
                  value = '-(cw*ee*complex(0,1)*sz)/(2.*sw)',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(cw*ee*complex(0,1)*sz)/(2.*sw)',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '-((cw*ee*complex(0,1)*sz)/sw)',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '(2*cw*ee**2*complex(0,1)*sz)/sw',
                  order = {'QED':2})

GC_110 = Coupling(name = 'GC_110',
                  value = '(ee*complex(0,1)*sw*sz)/(6.*cw)',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '-(ee*complex(0,1)*sw*sz)/(3.*cw)',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-(ee*complex(0,1)*sw*sz)/(2.*cw)',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(cw**2*ee**2*complex(0,1)*sz**2)/sw**2',
                  order = {'QED':2})

GC_114 = Coupling(name = 'GC_114',
                  value = '(cw*ee*complex(0,1)*sz)/(2.*sw) + (ee*complex(0,1)*sw*sz)/(6.*cw)',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '-(cw*ee*complex(0,1)*sz)/(2.*sw) - (ee*complex(0,1)*sw*sz)/(2.*cw)',
                  order = {'QED':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '-(cz*ee**2*complex(0,1)*sz) - (cw**2*cz*ee**2*complex(0,1)*sz)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz)/(2.*cw**2)',
                  order = {'QED':2})

GC_117 = Coupling(name = 'GC_117',
                  value = 'ee**2*complex(0,1)*sz**2 + (cw**2*ee**2*complex(0,1)*sz**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_118 = Coupling(name = 'GC_118',
                  value = '-6*complex(0,1)*lam*vev',
                  order = {'QED':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                  order = {'QED':1})

GC_120 = Coupling(name = 'GC_120',
                  value = 'cz**2*ee**2*complex(0,1)*vev + (cw**2*cz**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(cz*ee**2*complex(0,1)*sz*vev) - (cw**2*cz*ee**2*complex(0,1)*sz*vev)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_122 = Coupling(name = 'GC_122',
                  value = 'ee**2*complex(0,1)*sz**2*vev + (cw**2*ee**2*complex(0,1)*sz**2*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '-(cz*complex(0,1)*gzp*Xi1x1)/6.',
                  order = {'NP':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '(cz*complex(0,1)*gzp*Xi1x1)/3.',
                  order = {'NP':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(complex(0,1)*gzp*sz*Xi1x1)/6.',
                  order = {'NP':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '(complex(0,1)*gzp*sz*Xi1x1)/3.',
                  order = {'NP':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '-(cz*complex(0,1)*gzp*Xi1x2)/6.',
                  order = {'NP':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(cz*complex(0,1)*gzp*Xi1x2)/3.',
                  order = {'NP':1})

GC_129 = Coupling(name = 'GC_129',
                  value = '-(complex(0,1)*gzp*sz*Xi1x2)/6.',
                  order = {'NP':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(complex(0,1)*gzp*sz*Xi1x2)/3.',
                  order = {'NP':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '-(cz*complex(0,1)*gzp*Xi1x3)/6.',
                  order = {'NP':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(cz*complex(0,1)*gzp*Xi1x3)/3.',
                  order = {'NP':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '-(complex(0,1)*gzp*sz*Xi1x3)/6.',
                  order = {'NP':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(complex(0,1)*gzp*sz*Xi1x3)/3.',
                  order = {'NP':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '-(cz*complex(0,1)*gzp*Xi2x1)/6.',
                  order = {'NP':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(cz*complex(0,1)*gzp*Xi2x1)/3.',
                  order = {'NP':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(complex(0,1)*gzp*sz*Xi2x1)/6.',
                  order = {'NP':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(complex(0,1)*gzp*sz*Xi2x1)/3.',
                  order = {'NP':1})

GC_139 = Coupling(name = 'GC_139',
                  value = '-(cz*complex(0,1)*gzp*Xi2x2)/6.',
                  order = {'NP':1})

GC_140 = Coupling(name = 'GC_140',
                  value = '(cz*complex(0,1)*gzp*Xi2x2)/3.',
                  order = {'NP':1})

GC_141 = Coupling(name = 'GC_141',
                  value = '-(complex(0,1)*gzp*sz*Xi2x2)/6.',
                  order = {'NP':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '(complex(0,1)*gzp*sz*Xi2x2)/3.',
                  order = {'NP':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '-(cz*complex(0,1)*gzp*Xi2x3)/6.',
                  order = {'NP':1})

GC_144 = Coupling(name = 'GC_144',
                  value = '(cz*complex(0,1)*gzp*Xi2x3)/3.',
                  order = {'NP':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '-(complex(0,1)*gzp*sz*Xi2x3)/6.',
                  order = {'NP':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '(complex(0,1)*gzp*sz*Xi2x3)/3.',
                  order = {'NP':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '-(cz*complex(0,1)*gzp*Xi3x1)/6.',
                  order = {'NP':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '(cz*complex(0,1)*gzp*Xi3x1)/3.',
                  order = {'NP':1})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(complex(0,1)*gzp*sz*Xi3x1)/6.',
                  order = {'NP':1})

GC_150 = Coupling(name = 'GC_150',
                  value = '(complex(0,1)*gzp*sz*Xi3x1)/3.',
                  order = {'NP':1})

GC_151 = Coupling(name = 'GC_151',
                  value = '-(cz*complex(0,1)*gzp*Xi3x2)/6.',
                  order = {'NP':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '(cz*complex(0,1)*gzp*Xi3x2)/3.',
                  order = {'NP':1})

GC_153 = Coupling(name = 'GC_153',
                  value = '-(complex(0,1)*gzp*sz*Xi3x2)/6.',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '(complex(0,1)*gzp*sz*Xi3x2)/3.',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = '-(cz*complex(0,1)*gzp*Xi3x3)/6.',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = '(cz*complex(0,1)*gzp*Xi3x3)/3.',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '-(complex(0,1)*gzp*sz*Xi3x3)/6.',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = '(complex(0,1)*gzp*sz*Xi3x3)/3.',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_161 = Coupling(name = 'GC_161',
                  value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_162 = Coupling(name = 'GC_162',
                  value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_164 = Coupling(name = 'GC_164',
                  value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_165 = Coupling(name = 'GC_165',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_166 = Coupling(name = 'GC_166',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_167 = Coupling(name = 'GC_167',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_168 = Coupling(name = 'GC_168',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_169 = Coupling(name = 'GC_169',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_170 = Coupling(name = 'GC_170',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_171 = Coupling(name = 'GC_171',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_172 = Coupling(name = 'GC_172',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_173 = Coupling(name = 'GC_173',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_175 = Coupling(name = 'GC_175',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_176 = Coupling(name = 'GC_176',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/DY3_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:33


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'((gzp**2*I1a13*MB*MD*sz**2*Xi1x3 + (gzp**2*MB**2*sz**2*Xi1x3**2)/3. + (gzp**2*MD**2*sz**2*Xi1x3**2)/3. + (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. + (gzp**2*I1a13*MB**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MD**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MB**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MB**2*MD**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) + (gzp**2*I1a13*MD**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. + gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'((gzp**2*I1a23*MB*MS*sz**2*Xi2x3 + (gzp**2*MB**2*sz**2*Xi2x3**2)/3. + (gzp**2*MS**2*sz**2*Xi2x3**2)/3. + (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. + (gzp**2*I1a23*MB**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MS**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MB**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MB**2*MS**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) + (gzp**2*I1a23*MS**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. + gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((cz**2*gzp**2*I1a13*MB*MD*Xi1x3 + (cz**2*gzp**2*MB**2*Xi1x3**2)/3. + (cz**2*gzp**2*MD**2*Xi1x3**2)/3. + (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. + (cz**2*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) + (cz**2*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. + cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((cz**2*gzp**2*I1a23*MB*MS*Xi2x3 + (cz**2*gzp**2*MB**2*Xi2x3**2)/3. + (cz**2*gzp**2*MS**2*Xi2x3**2)/3. + (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. + (cz**2*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) + (cz**2*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. + cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.t):'(((17*gzp**2*MC**2*sz**2*Xi3x2**2)/12. - 4*gzp**2*MC*MT*sz**2*Xi3x2**2 + (17*gzp**2*MT**2*sz**2*Xi3x2**2)/12. + (17*gzp**2*MC**4*sz**2*Xi3x2**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(6.*MZ**2) + (17*gzp**2*MT**4*sz**2*Xi3x2**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.u):'(((17*gzp**2*MC**2*sz**2*Xi1x2**2)/12. - 4*gzp**2*MC*MU*sz**2*Xi1x2**2 + (17*gzp**2*MU**2*sz**2*Xi1x2**2)/12. + (17*gzp**2*MC**4*sz**2*Xi1x2**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi1x2**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'(((17*cz**2*gzp**2*MC**2*Xi3x2**2)/12. - 4*cz**2*gzp**2*MC*MT*Xi3x2**2 + (17*cz**2*gzp**2*MT**2*Xi3x2**2)/12. + (17*cz**2*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'(((17*cz**2*gzp**2*MC**2*Xi1x2**2)/12. - 4*cz**2*gzp**2*MC*MU*Xi1x2**2 + (17*cz**2*gzp**2*MU**2*Xi1x2**2)/12. + (17*cz**2*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'((gzp**2*I1a31*MB*MD*sz**2*Xi3x1 + (gzp**2*MB**2*sz**2*Xi3x1**2)/3. + (gzp**2*MD**2*sz**2*Xi3x1**2)/3. + (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. + (gzp**2*I1a31*MB**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MD**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MB**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MB**2*MD**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) + (gzp**2*I1a31*MD**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. + gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'((gzp**2*I1a21*MD*MS*sz**2*Xi2x1 + (gzp**2*MD**2*sz**2*Xi2x1**2)/3. + (gzp**2*MS**2*sz**2*Xi2x1**2)/3. + (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. + (gzp**2*I1a21*MD**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MS**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MD**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MD**2*MS**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) + (gzp**2*I1a21*MS**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. + gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((cz**2*gzp**2*I1a31*MB*MD*Xi3x1 + (cz**2*gzp**2*MB**2*Xi3x1**2)/3. + (cz**2*gzp**2*MD**2*Xi3x1**2)/3. + (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. + (cz**2*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) + (cz**2*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. + cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((cz**2*gzp**2*I1a21*MD*MS*Xi2x1 + (cz**2*gzp**2*MD**2*Xi2x1**2)/3. + (cz**2*gzp**2*MS**2*Xi2x1**2)/3. + (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. + (cz**2*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) + (cz**2*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. + cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.mu__minus__):'(((25*gzp**2*Me**2*Omega2x1**2*sz**2)/36. + (25*gzp**2*MMU**2*Omega2x1**2*sz**2)/36. + (25*gzp**2*Me**4*Omega2x1**2*sz**2)/(36.*MZ**2) - (25*gzp**2*Me**2*MMU**2*Omega2x1**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MMU**4*Omega2x1**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega2x1**2*sz**2)/18. - (20*gzp**2*Me*MMU*Omega2x1*Psi2x1*sz**2)/3. + (4*gzp**2*Me**2*Psi2x1**2*sz**2)/9. + (4*gzp**2*MMU**2*Psi2x1**2*sz**2)/9. + (4*gzp**2*Me**4*Psi2x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MMU**2*Psi2x1**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MMU**4*Psi2x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi2x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.ta__minus__):'(((25*gzp**2*Me**2*Omega3x1**2*sz**2)/36. + (25*gzp**2*MTA**2*Omega3x1**2*sz**2)/36. + (25*gzp**2*Me**4*Omega3x1**2*sz**2)/(36.*MZ**2) - (25*gzp**2*Me**2*MTA**2*Omega3x1**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MTA**4*Omega3x1**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega3x1**2*sz**2)/18. - (20*gzp**2*Me*MTA*Omega3x1*Psi3x1*sz**2)/3. + (4*gzp**2*Me**2*Psi3x1**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi3x1**2*sz**2)/9. + (4*gzp**2*Me**4*Psi3x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MTA**2*Psi3x1**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi3x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi3x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((25*cz**2*gzp**2*Me**2*Omega2x1**2)/36. + (25*cz**2*gzp**2*MMU**2*Omega2x1**2)/36. + (25*cz**2*gzp**2*Me**4*Omega2x1**2)/(36.*MZp**2) - (25*cz**2*gzp**2*Me**2*MMU**2*Omega2x1**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MMU**4*Omega2x1**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega2x1**2)/18. - (20*cz**2*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. + (4*cz**2*gzp**2*Me**2*Psi2x1**2)/9. + (4*cz**2*gzp**2*MMU**2*Psi2x1**2)/9. + (4*cz**2*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((25*cz**2*gzp**2*Me**2*Omega3x1**2)/36. + (25*cz**2*gzp**2*MTA**2*Omega3x1**2)/36. + (25*cz**2*gzp**2*Me**4*Omega3x1**2)/(36.*MZp**2) - (25*cz**2*gzp**2*Me**2*MTA**2*Omega3x1**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MTA**4*Omega3x1**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega3x1**2)/18. - (20*cz**2*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. + (4*cz**2*gzp**2*Me**2*Psi3x1**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi3x1**2)/9. + (4*cz**2*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*cz**4*ee**4*vev**2)/2. + (3*cz**4*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*cz**4*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*cz**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*cz**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*cz**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*cz**4*ee**4*vev**2)/sw**2 + (cw**2*cz**4*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*cz**4*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*cz**4*ee**4*sw**2*vev**2)/cw**2 + (cz**4*ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (cz**4*ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*cz**4*ee**4*sw**4*vev**2)/(4.*cw**4) + (cz**4*ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (cz**4*ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Zp):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Zp,P.Zp):'(((9*ee**4*sz**4*vev**2)/2. + (3*ee**4*MH**4*sz**4*vev**2)/(8.*MZp**4) - (3*ee**4*MH**2*sz**4*vev**2)/(2.*MZp**2) + (3*cw**4*ee**4*sz**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*sz**4*vev**2)/(16.*MZp**4*sw**4) - (cw**4*ee**4*MH**2*sz**4*vev**2)/(4.*MZp**2*sw**4) + (3*cw**2*ee**4*sz**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*sz**4*vev**2)/(4.*MZp**4*sw**2) - (cw**2*ee**4*MH**2*sz**4*vev**2)/(MZp**2*sw**2) + (3*ee**4*sw**2*sz**4*vev**2)/cw**2 + (ee**4*MH**4*sw**2*sz**4*vev**2)/(4.*cw**2*MZp**4) - (ee**4*MH**2*sw**2*sz**4*vev**2)/(cw**2*MZp**2) + (3*ee**4*sw**4*sz**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*sz**4*vev**2)/(16.*cw**4*MZp**4) - (ee**4*MH**2*sw**4*sz**4*vev**2)/(4.*cw**4*MZp**2))*cmath.sqrt(MH**4 - 4*MH**2*MZp**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.e__minus__):'(((25*gzp**2*Me**2*Omega1x2**2*sz**2)/36. + (25*gzp**2*MMU**2*Omega1x2**2*sz**2)/36. + (25*gzp**2*Me**4*Omega1x2**2*sz**2)/(36.*MZ**2) - (25*gzp**2*Me**2*MMU**2*Omega1x2**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MMU**4*Omega1x2**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega1x2**2*sz**2)/18. - (20*gzp**2*Me*MMU*Omega1x2*Psi1x2*sz**2)/3. + (4*gzp**2*Me**2*Psi1x2**2*sz**2)/9. + (4*gzp**2*MMU**2*Psi1x2**2*sz**2)/9. + (4*gzp**2*Me**4*Psi1x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MMU**2*Psi1x2**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MMU**4*Psi1x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi1x2**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.ta__minus__):'(((25*gzp**2*MMU**2*Omega3x2**2*sz**2)/36. + (25*gzp**2*MTA**2*Omega3x2**2*sz**2)/36. + (25*gzp**2*MMU**4*Omega3x2**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MMU**2*MTA**2*Omega3x2**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MTA**4*Omega3x2**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega3x2**2*sz**2)/18. - (20*gzp**2*MMU*MTA*Omega3x2*Psi3x2*sz**2)/3. + (4*gzp**2*MMU**2*Psi3x2**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi3x2**2*sz**2)/9. + (4*gzp**2*MMU**4*Psi3x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MMU**2*MTA**2*Psi3x2**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi3x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi3x2**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((25*cz**2*gzp**2*Me**2*Omega1x2**2)/36. + (25*cz**2*gzp**2*MMU**2*Omega1x2**2)/36. + (25*cz**2*gzp**2*Me**4*Omega1x2**2)/(36.*MZp**2) - (25*cz**2*gzp**2*Me**2*MMU**2*Omega1x2**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MMU**4*Omega1x2**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega1x2**2)/18. - (20*cz**2*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. + (4*cz**2*gzp**2*Me**2*Psi1x2**2)/9. + (4*cz**2*gzp**2*MMU**2*Psi1x2**2)/9. + (4*cz**2*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((25*cz**2*gzp**2*MMU**2*Omega3x2**2)/36. + (25*cz**2*gzp**2*MTA**2*Omega3x2**2)/36. + (25*cz**2*gzp**2*MMU**4*Omega3x2**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MTA**4*Omega3x2**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega3x2**2)/18. - (20*cz**2*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. + (4*cz**2*gzp**2*MMU**2*Psi3x2**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi3x2**2)/9. + (4*cz**2*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'((gzp**2*I1a32*MB*MS*sz**2*Xi3x2 + (gzp**2*MB**2*sz**2*Xi3x2**2)/3. + (gzp**2*MS**2*sz**2*Xi3x2**2)/3. + (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. + (gzp**2*I1a32*MB**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MS**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MB**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MB**2*MS**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) + (gzp**2*I1a32*MS**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. + gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'((gzp**2*I1a12*MD*MS*sz**2*Xi1x2 + (gzp**2*MD**2*sz**2*Xi1x2**2)/3. + (gzp**2*MS**2*sz**2*Xi1x2**2)/3. + (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. + (gzp**2*I1a12*MD**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MS**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MD**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MD**2*MS**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) + (gzp**2*I1a12*MS**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. + gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((cz**2*gzp**2*I1a32*MB*MS*Xi3x2 + (cz**2*gzp**2*MB**2*Xi3x2**2)/3. + (cz**2*gzp**2*MS**2*Xi3x2**2)/3. + (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. + (cz**2*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) + (cz**2*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. + cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((cz**2*gzp**2*I1a12*MD*MS*Xi1x2 + (cz**2*gzp**2*MD**2*Xi1x2**2)/3. + (cz**2*gzp**2*MS**2*Xi1x2**2)/3. + (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. + (cz**2*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) + (cz**2*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. + cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.c):'(((17*gzp**2*MC**2*sz**2*Xi2x3**2)/12. - 4*gzp**2*MC*MT*sz**2*Xi2x3**2 + (17*gzp**2*MT**2*sz**2*Xi2x3**2)/12. + (17*gzp**2*MC**4*sz**2*Xi2x3**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(6.*MZ**2) + (17*gzp**2*MT**4*sz**2*Xi2x3**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.u):'(((17*gzp**2*MT**2*sz**2*Xi1x3**2)/12. - 4*gzp**2*MT*MU*sz**2*Xi1x3**2 + (17*gzp**2*MU**2*sz**2*Xi1x3**2)/12. + (17*gzp**2*MT**4*sz**2*Xi1x3**2)/(12.*MZ**2) - (17*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi1x3**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'(((17*cz**2*gzp**2*MC**2*Xi2x3**2)/12. - 4*cz**2*gzp**2*MC*MT*Xi2x3**2 + (17*cz**2*gzp**2*MT**2*Xi2x3**2)/12. + (17*cz**2*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'(((17*cz**2*gzp**2*MT**2*Xi1x3**2)/12. - 4*cz**2*gzp**2*MT*MU*Xi1x3**2 + (17*cz**2*gzp**2*MU**2*Xi1x3**2)/12. + (17*cz**2*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.e__minus__):'(((25*gzp**2*Me**2*Omega1x3**2*sz**2)/36. + (25*gzp**2*MTA**2*Omega1x3**2*sz**2)/36. + (25*gzp**2*Me**4*Omega1x3**2*sz**2)/(36.*MZ**2) - (25*gzp**2*Me**2*MTA**2*Omega1x3**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MTA**4*Omega1x3**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega1x3**2*sz**2)/18. - (20*gzp**2*Me*MTA*Omega1x3*Psi1x3*sz**2)/3. + (4*gzp**2*Me**2*Psi1x3**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi1x3**2*sz**2)/9. + (4*gzp**2*Me**4*Psi1x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MTA**2*Psi1x3**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi1x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi1x3**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.mu__minus__):'(((25*gzp**2*MMU**2*Omega2x3**2*sz**2)/36. + (25*gzp**2*MTA**2*Omega2x3**2*sz**2)/36. + (25*gzp**2*MMU**4*Omega2x3**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MMU**2*MTA**2*Omega2x3**2*sz**2)/(18.*MZ**2) + (25*gzp**2*MTA**4*Omega2x3**2*sz**2)/(36.*MZ**2) - (25*gzp**2*MZ**2*Omega2x3**2*sz**2)/18. - (20*gzp**2*MMU*MTA*Omega2x3*Psi2x3*sz**2)/3. + (4*gzp**2*MMU**2*Psi2x3**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi2x3**2*sz**2)/9. + (4*gzp**2*MMU**4*Psi2x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MMU**2*MTA**2*Psi2x3**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi2x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi2x3**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((25*cz**2*gzp**2*Me**2*Omega1x3**2)/36. + (25*cz**2*gzp**2*MTA**2*Omega1x3**2)/36. + (25*cz**2*gzp**2*Me**4*Omega1x3**2)/(36.*MZp**2) - (25*cz**2*gzp**2*Me**2*MTA**2*Omega1x3**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MTA**4*Omega1x3**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega1x3**2)/18. - (20*cz**2*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. + (4*cz**2*gzp**2*Me**2*Psi1x3**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi1x3**2)/9. + (4*cz**2*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((25*cz**2*gzp**2*MMU**2*Omega2x3**2)/36. + (25*cz**2*gzp**2*MTA**2*Omega2x3**2)/36. + (25*cz**2*gzp**2*MMU**4*Omega2x3**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(18.*MZp**2) + (25*cz**2*gzp**2*MTA**4*Omega2x3**2)/(36.*MZp**2) - (25*cz**2*gzp**2*MZp**2*Omega2x3**2)/18. - (20*cz**2*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. + (4*cz**2*gzp**2*MMU**2*Psi2x3**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi2x3**2)/9. + (4*cz**2*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.c):'(((17*gzp**2*MC**2*sz**2*Xi2x1**2)/12. - 4*gzp**2*MC*MU*sz**2*Xi2x1**2 + (17*gzp**2*MU**2*sz**2*Xi2x1**2)/12. + (17*gzp**2*MC**4*sz**2*Xi2x1**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi2x1**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.t):'(((17*gzp**2*MT**2*sz**2*Xi3x1**2)/12. - 4*gzp**2*MT*MU*sz**2*Xi3x1**2 + (17*gzp**2*MU**2*sz**2*Xi3x1**2)/12. + (17*gzp**2*MT**4*sz**2*Xi3x1**2)/(12.*MZ**2) - (17*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi3x1**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'(((17*cz**2*gzp**2*MC**2*Xi2x1**2)/12. - 4*cz**2*gzp**2*MC*MU*Xi2x1**2 + (17*cz**2*gzp**2*MU**2*Xi2x1**2)/12. + (17*cz**2*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'(((17*cz**2*gzp**2*MT**2*Xi3x1**2)/12. - 4*cz**2*gzp**2*MT*MU*Xi3x1**2 + (17*cz**2*gzp**2*MU**2*Xi3x1**2)/12. + (17*cz**2*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*cz**2*ee**2*MB**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a33*MB**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a33*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a33*MB**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a33*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw - (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) - gzp**2*I1a33*MB**2*sz**2*Xi3x3 - (2*gzp**2*MB**2*sz**2*Xi3x3**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi3x3**2)/3. - (cw*cz*ee*gzp*MB**2*sz*complexconjugate(I1a33))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a33))/(2.*sw) - (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(I1a33))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (gzp**2*I1a33*MB**2*sz**2*complexconjugate(I1a33))/6. + (gzp**2*I1a33*MZ**2*sz**2*complexconjugate(I1a33))/6. - gzp**2*MB**2*sz**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'((-(gzp**2*I1a31*MB*MD*sz**2*Xi3x1) - (gzp**2*MB**2*sz**2*Xi3x1**2)/3. - (gzp**2*MD**2*sz**2*Xi3x1**2)/3. - (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. - (gzp**2*I1a31*MB**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MD**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MB**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MB**2*MD**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) - (gzp**2*I1a31*MD**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. - gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'((-(gzp**2*I1a32*MB*MS*sz**2*Xi3x2) - (gzp**2*MB**2*sz**2*Xi3x2**2)/3. - (gzp**2*MS**2*sz**2*Xi3x2**2)/3. - (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. - (gzp**2*I1a32*MB**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MS**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MB**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MB**2*MS**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) - (gzp**2*I1a32*MS**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. - gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*cz**2*ee**2*MC**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi2x2)/sw + (7*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) + (7*gzp**2*MC**2*sz**2*Xi2x2**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi2x2**2)/6.)*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.t__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi2x3**2)/12. + 4*gzp**2*MC*MT*sz**2*Xi2x3**2 - (17*gzp**2*MT**2*sz**2*Xi2x3**2)/12. - (17*gzp**2*MC**4*sz**2*Xi2x3**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(6.*MZ**2) - (17*gzp**2*MT**4*sz**2*Xi2x3**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.u__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi2x1**2)/12. + 4*gzp**2*MC*MU*sz**2*Xi2x1**2 - (17*gzp**2*MU**2*sz**2*Xi2x1**2)/12. - (17*gzp**2*MC**4*sz**2*Xi2x1**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi2x1**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'((-(gzp**2*I1a13*MB*MD*sz**2*Xi1x3) - (gzp**2*MB**2*sz**2*Xi1x3**2)/3. - (gzp**2*MD**2*sz**2*Xi1x3**2)/3. - (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. - (gzp**2*I1a13*MB**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MD**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MB**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MB**2*MD**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) - (gzp**2*I1a13*MD**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. - gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*cz**2*ee**2*MD**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a11*MD**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a11*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a11*MD**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a11*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw - (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) - gzp**2*I1a11*MD**2*sz**2*Xi1x1 - (2*gzp**2*MD**2*sz**2*Xi1x1**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi1x1**2)/3. - (cw*cz*ee*gzp*MD**2*sz*complexconjugate(I1a11))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a11))/(2.*sw) - (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(I1a11))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (gzp**2*I1a11*MD**2*sz**2*complexconjugate(I1a11))/6. + (gzp**2*I1a11*MZ**2*sz**2*complexconjugate(I1a11))/6. - gzp**2*MD**2*sz**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'((-(gzp**2*I1a12*MD*MS*sz**2*Xi1x2) - (gzp**2*MD**2*sz**2*Xi1x2**2)/3. - (gzp**2*MS**2*sz**2*Xi1x2**2)/3. - (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. - (gzp**2*I1a12*MD**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MS**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MD**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MD**2*MS**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) - (gzp**2*I1a12*MS**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. - gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*cz**2*ee**2*Me**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*Me**2*Omega1x1*sz)/(3.*sw) + (5*cw*cz*ee*gzp*MZ**2*Omega1x1*sz)/(3.*sw) + (4*cw*cz*ee*gzp*Me**2*Psi1x1*sz)/sw - (25*cz*ee*gzp*Me**2*Omega1x1*sw*sz)/(3.*cw) - (5*cz*ee*gzp*MZ**2*Omega1x1*sw*sz)/(3.*cw) - (4*cz*ee*gzp*Me**2*Psi1x1*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi1x1*sw*sz)/(3.*cw) - (25*gzp**2*Me**2*Omega1x1**2*sz**2)/18. + (25*gzp**2*MZ**2*Omega1x1**2*sz**2)/18. + (20*gzp**2*Me**2*Omega1x1*Psi1x1*sz**2)/3. - (8*gzp**2*Me**2*Psi1x1**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi1x1**2*sz**2)/9.)*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.mu__plus__):'(((-25*gzp**2*Me**2*Omega1x2**2*sz**2)/36. - (25*gzp**2*MMU**2*Omega1x2**2*sz**2)/36. - (25*gzp**2*Me**4*Omega1x2**2*sz**2)/(36.*MZ**2) + (25*gzp**2*Me**2*MMU**2*Omega1x2**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MMU**4*Omega1x2**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega1x2**2*sz**2)/18. + (20*gzp**2*Me*MMU*Omega1x2*Psi1x2*sz**2)/3. - (4*gzp**2*Me**2*Psi1x2**2*sz**2)/9. - (4*gzp**2*MMU**2*Psi1x2**2*sz**2)/9. - (4*gzp**2*Me**4*Psi1x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MMU**2*Psi1x2**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MMU**4*Psi1x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi1x2**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.ta__plus__):'(((-25*gzp**2*Me**2*Omega1x3**2*sz**2)/36. - (25*gzp**2*MTA**2*Omega1x3**2*sz**2)/36. - (25*gzp**2*Me**4*Omega1x3**2*sz**2)/(36.*MZ**2) + (25*gzp**2*Me**2*MTA**2*Omega1x3**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MTA**4*Omega1x3**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega1x3**2*sz**2)/18. + (20*gzp**2*Me*MTA*Omega1x3*Psi1x3*sz**2)/3. - (4*gzp**2*Me**2*Psi1x3**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi1x3**2*sz**2)/9. - (4*gzp**2*Me**4*Psi1x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MTA**2*Psi1x3**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi1x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi1x3**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.H,P.Zp):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.e__plus__):'(((-25*gzp**2*Me**2*Omega2x1**2*sz**2)/36. - (25*gzp**2*MMU**2*Omega2x1**2*sz**2)/36. - (25*gzp**2*Me**4*Omega2x1**2*sz**2)/(36.*MZ**2) + (25*gzp**2*Me**2*MMU**2*Omega2x1**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MMU**4*Omega2x1**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega2x1**2*sz**2)/18. + (20*gzp**2*Me*MMU*Omega2x1*Psi2x1*sz**2)/3. - (4*gzp**2*Me**2*Psi2x1**2*sz**2)/9. - (4*gzp**2*MMU**2*Psi2x1**2*sz**2)/9. - (4*gzp**2*Me**4*Psi2x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MMU**2*Psi2x1**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MMU**4*Psi2x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi2x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*cz**2*ee**2*MMU**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*MMU**2*Omega2x2*sz)/(3.*sw) + (5*cw*cz*ee*gzp*MZ**2*Omega2x2*sz)/(3.*sw) + (4*cw*cz*ee*gzp*MMU**2*Psi2x2*sz)/sw - (25*cz*ee*gzp*MMU**2*Omega2x2*sw*sz)/(3.*cw) - (5*cz*ee*gzp*MZ**2*Omega2x2*sw*sz)/(3.*cw) - (4*cz*ee*gzp*MMU**2*Psi2x2*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi2x2*sw*sz)/(3.*cw) - (25*gzp**2*MMU**2*Omega2x2**2*sz**2)/18. + (25*gzp**2*MZ**2*Omega2x2**2*sz**2)/18. + (20*gzp**2*MMU**2*Omega2x2*Psi2x2*sz**2)/3. - (8*gzp**2*MMU**2*Psi2x2**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi2x2**2*sz**2)/9.)*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.ta__plus__):'(((-25*gzp**2*MMU**2*Omega2x3**2*sz**2)/36. - (25*gzp**2*MTA**2*Omega2x3**2*sz**2)/36. - (25*gzp**2*MMU**4*Omega2x3**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MMU**2*MTA**2*Omega2x3**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MTA**4*Omega2x3**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega2x3**2*sz**2)/18. + (20*gzp**2*MMU*MTA*Omega2x3*Psi2x3*sz**2)/3. - (4*gzp**2*MMU**2*Psi2x3**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi2x3**2*sz**2)/9. - (4*gzp**2*MMU**4*Psi2x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MMU**2*MTA**2*Psi2x3**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi2x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi2x3**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'((-(gzp**2*I1a23*MB*MS*sz**2*Xi2x3) - (gzp**2*MB**2*sz**2*Xi2x3**2)/3. - (gzp**2*MS**2*sz**2*Xi2x3**2)/3. - (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. - (gzp**2*I1a23*MB**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MS**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MB**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MB**2*MS**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) - (gzp**2*I1a23*MS**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. - gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'((-(gzp**2*I1a21*MD*MS*sz**2*Xi2x1) - (gzp**2*MD**2*sz**2*Xi2x1**2)/3. - (gzp**2*MS**2*sz**2*Xi2x1**2)/3. - (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. - (gzp**2*I1a21*MD**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MS**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MD**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MD**2*MS**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) - (gzp**2*I1a21*MS**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. - gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*cz**2*ee**2*MS**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a22*MS**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a22*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a22*MS**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a22*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw - (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) - gzp**2*I1a22*MS**2*sz**2*Xi2x2 - (2*gzp**2*MS**2*sz**2*Xi2x2**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi2x2**2)/3. - (cw*cz*ee*gzp*MS**2*sz*complexconjugate(I1a22))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a22))/(2.*sw) - (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(I1a22))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (gzp**2*I1a22*MS**2*sz**2*complexconjugate(I1a22))/6. + (gzp**2*I1a22*MZ**2*sz**2*complexconjugate(I1a22))/6. - gzp**2*MS**2*sz**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.c__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi3x2**2)/12. + 4*gzp**2*MC*MT*sz**2*Xi3x2**2 - (17*gzp**2*MT**2*sz**2*Xi3x2**2)/12. - (17*gzp**2*MC**4*sz**2*Xi3x2**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(6.*MZ**2) - (17*gzp**2*MT**4*sz**2*Xi3x2**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*cz**2*ee**2*MT**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi3x3)/sw + (7*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) + (7*gzp**2*MT**2*sz**2*Xi3x3**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi3x3**2)/6.)*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.u__tilde__):'(((-17*gzp**2*MT**2*sz**2*Xi3x1**2)/12. + 4*gzp**2*MT*MU*sz**2*Xi3x1**2 - (17*gzp**2*MU**2*sz**2*Xi3x1**2)/12. - (17*gzp**2*MT**4*sz**2*Xi3x1**2)/(12.*MZ**2) + (17*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi3x1**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.e__plus__):'(((-25*gzp**2*Me**2*Omega3x1**2*sz**2)/36. - (25*gzp**2*MTA**2*Omega3x1**2*sz**2)/36. - (25*gzp**2*Me**4*Omega3x1**2*sz**2)/(36.*MZ**2) + (25*gzp**2*Me**2*MTA**2*Omega3x1**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MTA**4*Omega3x1**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega3x1**2*sz**2)/18. + (20*gzp**2*Me*MTA*Omega3x1*Psi3x1*sz**2)/3. - (4*gzp**2*Me**2*Psi3x1**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi3x1**2*sz**2)/9. - (4*gzp**2*Me**4*Psi3x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MTA**2*Psi3x1**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi3x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi3x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.mu__plus__):'(((-25*gzp**2*MMU**2*Omega3x2**2*sz**2)/36. - (25*gzp**2*MTA**2*Omega3x2**2*sz**2)/36. - (25*gzp**2*MMU**4*Omega3x2**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MMU**2*MTA**2*Omega3x2**2*sz**2)/(18.*MZ**2) - (25*gzp**2*MTA**4*Omega3x2**2*sz**2)/(36.*MZ**2) + (25*gzp**2*MZ**2*Omega3x2**2*sz**2)/18. + (20*gzp**2*MMU*MTA*Omega3x2*Psi3x2*sz**2)/3. - (4*gzp**2*MMU**2*Psi3x2**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi3x2**2*sz**2)/9. - (4*gzp**2*MMU**4*Psi3x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MMU**2*MTA**2*Psi3x2**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi3x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi3x2**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*cz**2*ee**2*MTA**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*MTA**2*Omega3x3*sz)/(3.*sw) + (5*cw*cz*ee*gzp*MZ**2*Omega3x3*sz)/(3.*sw) + (4*cw*cz*ee*gzp*MTA**2*Psi3x3*sz)/sw - (25*cz*ee*gzp*MTA**2*Omega3x3*sw*sz)/(3.*cw) - (5*cz*ee*gzp*MZ**2*Omega3x3*sw*sz)/(3.*cw) - (4*cz*ee*gzp*MTA**2*Psi3x3*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi3x3*sw*sz)/(3.*cw) - (25*gzp**2*MTA**2*Omega3x3**2*sz**2)/18. + (25*gzp**2*MZ**2*Omega3x3**2*sz**2)/18. + (20*gzp**2*MTA**2*Omega3x3*Psi3x3*sz**2)/3. - (8*gzp**2*MTA**2*Psi3x3**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi3x3**2*sz**2)/9.)*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.c__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi1x2**2)/12. + 4*gzp**2*MC*MU*sz**2*Xi1x2**2 - (17*gzp**2*MU**2*sz**2*Xi1x2**2)/12. - (17*gzp**2*MC**4*sz**2*Xi1x2**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi1x2**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.t__tilde__):'(((-17*gzp**2*MT**2*sz**2*Xi1x3**2)/12. + 4*gzp**2*MT*MU*sz**2*Xi1x3**2 - (17*gzp**2*MU**2*sz**2*Xi1x3**2)/12. - (17*gzp**2*MT**4*sz**2*Xi1x3**2)/(12.*MZ**2) + (17*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi1x3**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*cz**2*ee**2*MU**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi1x1)/sw + (7*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) + (7*gzp**2*MU**2*sz**2*Xi1x1**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi1x1**2)/6.)*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*I2a11*MZ**2*sz)/(6.*sw) - (5*cz*ee*gzp*I2a11*MZ**2*sw*sz)/(6.*cw) - (5*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a11))/(6.*sw) - (5*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a11))/(6.*cw) + (25*gzp**2*I2a11*MZ**2*sz**2*complexconjugate(I2a11))/18.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vm__tilde__):'(25*gzp**2*I2a12*MZ**4*sz**2*complexconjugate(I2a12))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vt__tilde__):'(25*gzp**2*I2a13*MZ**4*sz**2*complexconjugate(I2a13))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.ve__tilde__):'(25*gzp**2*I2a21*MZ**4*sz**2*complexconjugate(I2a21))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*I2a22*MZ**2*sz)/(6.*sw) - (5*cz*ee*gzp*I2a22*MZ**2*sw*sz)/(6.*cw) - (5*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a22))/(6.*sw) - (5*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a22))/(6.*cw) + (25*gzp**2*I2a22*MZ**2*sz**2*complexconjugate(I2a22))/18.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vt__tilde__):'(25*gzp**2*I2a23*MZ**4*sz**2*complexconjugate(I2a23))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.ve__tilde__):'(25*gzp**2*I2a31*MZ**4*sz**2*complexconjugate(I2a31))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vm__tilde__):'(25*gzp**2*I2a32*MZ**4*sz**2*complexconjugate(I2a32))/(864.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) - (5*cw*cz*ee*gzp*I2a33*MZ**2*sz)/(6.*sw) - (5*cz*ee*gzp*I2a33*MZ**2*sw*sz)/(6.*cw) - (5*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a33))/(6.*sw) - (5*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a33))/(6.*cw) + (25*gzp**2*I2a33*MZ**2*sz**2*complexconjugate(I2a33))/18.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*cz**2*ee**2*MW**2)/sw**2 - (17*cw**2*cz**2*ee**2*MZ**2)/sw**2 + (4*cw**2*cz**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*cz**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'(((cw*cz*ee*gzp*I1a33*MB**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a33*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a33*MB**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a33*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MB**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MB**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a33*MB**2*Xi3x3 + (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw + (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) - (2*cz**2*gzp**2*MB**2*Xi3x3**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi3x3**2)/3. - (cz**2*gzp**2*I1a33*MB**2*complexconjugate(I1a33))/6. + (cz**2*gzp**2*I1a33*MZp**2*complexconjugate(I1a33))/6. + (cw*cz*ee*gzp*MB**2*sz*complexconjugate(I1a33))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a33))/(2.*sw) + (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - cz**2*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(cz**2*gzp**2*I1a31*MB*MD*Xi3x1) - (cz**2*gzp**2*MB**2*Xi3x1**2)/3. - (cz**2*gzp**2*MD**2*Xi3x1**2)/3. - (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. - (cz**2*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) - (cz**2*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. - cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(cz**2*gzp**2*I1a32*MB*MS*Xi3x2) - (cz**2*gzp**2*MB**2*Xi3x2**2)/3. - (cz**2*gzp**2*MS**2*Xi3x2**2)/3. - (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. - (cz**2*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) - (cz**2*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. - cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-11*ee**2*MC**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MC**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi2x2)/sw - (7*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) + (7*cz**2*gzp**2*MC**2*Xi2x2**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi2x2**2)/6.)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi2x3**2)/12. + 4*cz**2*gzp**2*MC*MT*Xi2x3**2 - (17*cz**2*gzp**2*MT**2*Xi2x3**2)/12. - (17*cz**2*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi2x1**2)/12. + 4*cz**2*gzp**2*MC*MU*Xi2x1**2 - (17*cz**2*gzp**2*MU**2*Xi2x1**2)/12. - (17*cz**2*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(cz**2*gzp**2*I1a13*MB*MD*Xi1x3) - (cz**2*gzp**2*MB**2*Xi1x3**2)/3. - (cz**2*gzp**2*MD**2*Xi1x3**2)/3. - (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. - (cz**2*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) - (cz**2*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. - cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'(((cw*cz*ee*gzp*I1a11*MD**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a11*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a11*MD**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a11*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MD**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MD**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a11*MD**2*Xi1x1 + (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw + (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) - (2*cz**2*gzp**2*MD**2*Xi1x1**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi1x1**2)/3. - (cz**2*gzp**2*I1a11*MD**2*complexconjugate(I1a11))/6. + (cz**2*gzp**2*I1a11*MZp**2*complexconjugate(I1a11))/6. + (cw*cz*ee*gzp*MD**2*sz*complexconjugate(I1a11))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a11))/(2.*sw) + (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - cz**2*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(cz**2*gzp**2*I1a12*MD*MS*Xi1x2) - (cz**2*gzp**2*MD**2*Xi1x2**2)/3. - (cz**2*gzp**2*MS**2*Xi1x2**2)/3. - (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. - (cz**2*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) - (cz**2*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. - cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'(((-25*cz**2*gzp**2*Me**2*Omega1x1**2)/18. + (25*cz**2*gzp**2*MZp**2*Omega1x1**2)/18. + (20*cz**2*gzp**2*Me**2*Omega1x1*Psi1x1)/3. - (8*cz**2*gzp**2*Me**2*Psi1x1**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi1x1**2)/9. + (5*cw*cz*ee*gzp*Me**2*Omega1x1*sz)/(3.*sw) - (5*cw*cz*ee*gzp*MZp**2*Omega1x1*sz)/(3.*sw) - (4*cw*cz*ee*gzp*Me**2*Psi1x1*sz)/sw + (25*cz*ee*gzp*Me**2*Omega1x1*sw*sz)/(3.*cw) + (5*cz*ee*gzp*MZp**2*Omega1x1*sw*sz)/(3.*cw) + (4*cz*ee*gzp*Me**2*Psi1x1*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi1x1*sw*sz)/(3.*cw) - 5*ee**2*Me**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*Me**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'(((-25*cz**2*gzp**2*Me**2*Omega1x2**2)/36. - (25*cz**2*gzp**2*MMU**2*Omega1x2**2)/36. - (25*cz**2*gzp**2*Me**4*Omega1x2**2)/(36.*MZp**2) + (25*cz**2*gzp**2*Me**2*MMU**2*Omega1x2**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MMU**4*Omega1x2**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega1x2**2)/18. + (20*cz**2*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. - (4*cz**2*gzp**2*Me**2*Psi1x2**2)/9. - (4*cz**2*gzp**2*MMU**2*Psi1x2**2)/9. - (4*cz**2*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'(((-25*cz**2*gzp**2*Me**2*Omega1x3**2)/36. - (25*cz**2*gzp**2*MTA**2*Omega1x3**2)/36. - (25*cz**2*gzp**2*Me**4*Omega1x3**2)/(36.*MZp**2) + (25*cz**2*gzp**2*Me**2*MTA**2*Omega1x3**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MTA**4*Omega1x3**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega1x3**2)/18. + (20*cz**2*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. - (4*cz**2*gzp**2*Me**2*Psi1x3**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi1x3**2)/9. - (4*cz**2*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.H,P.Z):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'(((-25*cz**2*gzp**2*Me**2*Omega2x1**2)/36. - (25*cz**2*gzp**2*MMU**2*Omega2x1**2)/36. - (25*cz**2*gzp**2*Me**4*Omega2x1**2)/(36.*MZp**2) + (25*cz**2*gzp**2*Me**2*MMU**2*Omega2x1**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MMU**4*Omega2x1**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega2x1**2)/18. + (20*cz**2*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. - (4*cz**2*gzp**2*Me**2*Psi2x1**2)/9. - (4*cz**2*gzp**2*MMU**2*Psi2x1**2)/9. - (4*cz**2*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'(((-25*cz**2*gzp**2*MMU**2*Omega2x2**2)/18. + (25*cz**2*gzp**2*MZp**2*Omega2x2**2)/18. + (20*cz**2*gzp**2*MMU**2*Omega2x2*Psi2x2)/3. - (8*cz**2*gzp**2*MMU**2*Psi2x2**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi2x2**2)/9. + (5*cw*cz*ee*gzp*MMU**2*Omega2x2*sz)/(3.*sw) - (5*cw*cz*ee*gzp*MZp**2*Omega2x2*sz)/(3.*sw) - (4*cw*cz*ee*gzp*MMU**2*Psi2x2*sz)/sw + (25*cz*ee*gzp*MMU**2*Omega2x2*sw*sz)/(3.*cw) + (5*cz*ee*gzp*MZp**2*Omega2x2*sw*sz)/(3.*cw) + (4*cz*ee*gzp*MMU**2*Psi2x2*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi2x2*sw*sz)/(3.*cw) - 5*ee**2*MMU**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MMU**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'(((-25*cz**2*gzp**2*MMU**2*Omega2x3**2)/36. - (25*cz**2*gzp**2*MTA**2*Omega2x3**2)/36. - (25*cz**2*gzp**2*MMU**4*Omega2x3**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MTA**4*Omega2x3**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega2x3**2)/18. + (20*cz**2*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. - (4*cz**2*gzp**2*MMU**2*Psi2x3**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi2x3**2)/9. - (4*cz**2*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(cz**2*gzp**2*I1a23*MB*MS*Xi2x3) - (cz**2*gzp**2*MB**2*Xi2x3**2)/3. - (cz**2*gzp**2*MS**2*Xi2x3**2)/3. - (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. - (cz**2*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) - (cz**2*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. - cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(cz**2*gzp**2*I1a21*MD*MS*Xi2x1) - (cz**2*gzp**2*MD**2*Xi2x1**2)/3. - (cz**2*gzp**2*MS**2*Xi2x1**2)/3. - (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. - (cz**2*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) - (cz**2*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. - cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'(((cw*cz*ee*gzp*I1a22*MS**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a22*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a22*MS**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a22*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MS**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MS**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a22*MS**2*Xi2x2 + (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw + (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) - (2*cz**2*gzp**2*MS**2*Xi2x2**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi2x2**2)/3. - (cz**2*gzp**2*I1a22*MS**2*complexconjugate(I1a22))/6. + (cz**2*gzp**2*I1a22*MZp**2*complexconjugate(I1a22))/6. + (cw*cz*ee*gzp*MS**2*sz*complexconjugate(I1a22))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a22))/(2.*sw) + (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - cz**2*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi3x2**2)/12. + 4*cz**2*gzp**2*MC*MT*Xi3x2**2 - (17*cz**2*gzp**2*MT**2*Xi3x2**2)/12. - (17*cz**2*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-11*ee**2*MT**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MT**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi3x3)/sw - (7*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) + (7*cz**2*gzp**2*MT**2*Xi3x3**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi3x3**2)/6.)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'(((-17*cz**2*gzp**2*MT**2*Xi3x1**2)/12. + 4*cz**2*gzp**2*MT*MU*Xi3x1**2 - (17*cz**2*gzp**2*MU**2*Xi3x1**2)/12. - (17*cz**2*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'(((-25*cz**2*gzp**2*Me**2*Omega3x1**2)/36. - (25*cz**2*gzp**2*MTA**2*Omega3x1**2)/36. - (25*cz**2*gzp**2*Me**4*Omega3x1**2)/(36.*MZp**2) + (25*cz**2*gzp**2*Me**2*MTA**2*Omega3x1**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MTA**4*Omega3x1**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega3x1**2)/18. + (20*cz**2*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. - (4*cz**2*gzp**2*Me**2*Psi3x1**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi3x1**2)/9. - (4*cz**2*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'(((-25*cz**2*gzp**2*MMU**2*Omega3x2**2)/36. - (25*cz**2*gzp**2*MTA**2*Omega3x2**2)/36. - (25*cz**2*gzp**2*MMU**4*Omega3x2**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(18.*MZp**2) - (25*cz**2*gzp**2*MTA**4*Omega3x2**2)/(36.*MZp**2) + (25*cz**2*gzp**2*MZp**2*Omega3x2**2)/18. + (20*cz**2*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. - (4*cz**2*gzp**2*MMU**2*Psi3x2**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi3x2**2)/9. - (4*cz**2*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'(((-25*cz**2*gzp**2*MTA**2*Omega3x3**2)/18. + (25*cz**2*gzp**2*MZp**2*Omega3x3**2)/18. + (20*cz**2*gzp**2*MTA**2*Omega3x3*Psi3x3)/3. - (8*cz**2*gzp**2*MTA**2*Psi3x3**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi3x3**2)/9. + (5*cw*cz*ee*gzp*MTA**2*Omega3x3*sz)/(3.*sw) - (5*cw*cz*ee*gzp*MZp**2*Omega3x3*sz)/(3.*sw) - (4*cw*cz*ee*gzp*MTA**2*Psi3x3*sz)/sw + (25*cz*ee*gzp*MTA**2*Omega3x3*sw*sz)/(3.*cw) + (5*cz*ee*gzp*MZp**2*Omega3x3*sw*sz)/(3.*cw) + (4*cz*ee*gzp*MTA**2*Psi3x3*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi3x3*sw*sz)/(3.*cw) - 5*ee**2*MTA**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MTA**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi1x2**2)/12. + 4*cz**2*gzp**2*MC*MU*Xi1x2**2 - (17*cz**2*gzp**2*MU**2*Xi1x2**2)/12. - (17*cz**2*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'(((-17*cz**2*gzp**2*MT**2*Xi1x3**2)/12. + 4*cz**2*gzp**2*MT*MU*Xi1x3**2 - (17*cz**2*gzp**2*MU**2*Xi1x3**2)/12. - (17*cz**2*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-11*ee**2*MU**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MU**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi1x1)/sw - (7*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) + (7*cz**2*gzp**2*MU**2*Xi1x1**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi1x1**2)/6.)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(MZp**2*((5*cw*cz*ee*gzp*I2a11*MZp**2*sz)/(6.*sw) + (5*cz*ee*gzp*I2a11*MZp**2*sw*sz)/(6.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (25*cz**2*gzp**2*I2a11*MZp**2*complexconjugate(I2a11))/18. + (5*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a11))/(6.*sw) + (5*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a11))/(6.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(25*cz**2*gzp**2*I2a12*MZp**4*complexconjugate(I2a12))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(25*cz**2*gzp**2*I2a13*MZp**4*complexconjugate(I2a13))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(25*cz**2*gzp**2*I2a21*MZp**4*complexconjugate(I2a21))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(MZp**2*((5*cw*cz*ee*gzp*I2a22*MZp**2*sz)/(6.*sw) + (5*cz*ee*gzp*I2a22*MZp**2*sw*sz)/(6.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (25*cz**2*gzp**2*I2a22*MZp**2*complexconjugate(I2a22))/18. + (5*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a22))/(6.*sw) + (5*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a22))/(6.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(25*cz**2*gzp**2*I2a23*MZp**4*complexconjugate(I2a23))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(25*cz**2*gzp**2*I2a31*MZp**4*complexconjugate(I2a31))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(25*cz**2*gzp**2*I2a32*MZp**4*complexconjugate(I2a32))/(864.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(MZp**2*((5*cw*cz*ee*gzp*I2a33*MZp**2*sz)/(6.*sw) + (5*cz*ee*gzp*I2a33*MZp**2*sw*sz)/(6.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (25*cz**2*gzp**2*I2a33*MZp**2*complexconjugate(I2a33))/18. + (5*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a33))/(6.*sw) + (5*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a33))/(6.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2*sz**2)/sw**2 - (17*cw**2*ee**2*MZp**2*sz**2)/sw**2 + (4*cw**2*ee**2*MZp**4*sz**2)/(MW**2*sw**2) + (cw**2*ee**2*MZp**6*sz**2)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)'})



==> anc/DY3_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/DY3_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:32


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/DY3_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/DY3_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:32



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_F',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 2 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MsF = Parameter(name = 'MsF',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MsF}',
                lhablock = 'MASS',
                lhacode = [ 125 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WsF = Parameter(name = 'WsF',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WsF}',
                lhablock = 'DECAY',
                lhacode = [ 125 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

vevF = Parameter(name = 'vevF',
                 nature = 'internal',
                 type = 'real',
                 value = '1000.',
                 texname = '\\text{vevF}')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Psi1x1 = Parameter(name = 'Psi1x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x1}')

Psi1x2 = Parameter(name = 'Psi1x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x2}')

Psi1x3 = Parameter(name = 'Psi1x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x3}')

Psi2x1 = Parameter(name = 'Psi2x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x1}')

Psi2x2 = Parameter(name = 'Psi2x2',
                   nature = 'internal',
                   type = 'real',
                   value = '1',
                   texname = '\\text{Psi2x2}')

Psi2x3 = Parameter(name = 'Psi2x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x3}')

Psi3x1 = Parameter(name = 'Psi3x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x1}')

Psi3x2 = Parameter(name = 'Psi3x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x2}')

Psi3x3 = Parameter(name = 'Psi3x3',
                   nature = 'internal',
                   type = 'real',
                   value = '-2.5',
                   texname = '\\text{Psi3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '-1.6',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

sz = Parameter(name = 'sz',
               nature = 'internal',
               type = 'real',
               value = '(gzp*MZ**2)/(MZp**2*cmath.sqrt(g1**2 + gw**2))',
               texname = 's_z')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

cz = Parameter(name = 'cz',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sz**2)',
               texname = 'c_z')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')



==> anc/DY3_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:32


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0,
                      YF = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

G__minus__ = G__plus__.anti()

sF = Particle(pdg_code = 125,
              name = 'sF',
              antiname = 'sF~',
              spin = 1,
              color = 1,
              mass = Param.MsF,
              width = Param.WsF,
              texname = 'sF',
              antitexname = 'sF~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

sF__tilde__ = sF.anti()



==> anc/DY3_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/DY3_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:01:32


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_27})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_118})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_161})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_164})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_159})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_162})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_163})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_166})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_167})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_160})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_165})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_119})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_61})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_108})

V_21 = Vertex(name = 'V_21',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_62})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_24 = Vertex(name = 'V_24',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_120})

V_25 = Vertex(name = 'V_25',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_26 = Vertex(name = 'V_26',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_109})

V_27 = Vertex(name = 'V_27',
              particles = [ P.Z, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_116})

V_28 = Vertex(name = 'V_28',
              particles = [ P.Z, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_121})

V_29 = Vertex(name = 'V_29',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_105})

V_30 = Vertex(name = 'V_30',
              particles = [ P.Zp, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_117})

V_31 = Vertex(name = 'V_31',
              particles = [ P.Zp, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_122})

V_32 = Vertex(name = 'V_32',
              particles = [ P.W__minus__, P.W__plus__, P.Zp, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_113})

V_33 = Vertex(name = 'V_33',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_96})

V_34 = Vertex(name = 'V_34',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_87})

V_35 = Vertex(name = 'V_35',
              particles = [ P.mu__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_88,(0,1):C.GC_97})

V_36 = Vertex(name = 'V_36',
              particles = [ P.ta__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_89,(0,1):C.GC_98})

V_37 = Vertex(name = 'V_37',
              particles = [ P.e__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_90,(0,1):C.GC_99})

V_38 = Vertex(name = 'V_38',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_100})

V_39 = Vertex(name = 'V_39',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_91})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ta__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_92,(0,1):C.GC_101})

V_41 = Vertex(name = 'V_41',
              particles = [ P.e__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_93,(0,1):C.GC_102})

V_42 = Vertex(name = 'V_42',
              particles = [ P.mu__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_94,(0,1):C.GC_103})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_104})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_95})

V_45 = Vertex(name = 'V_45',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_28,(0,2):C.GC_112,(0,1):C.GC_37})

V_46 = Vertex(name = 'V_46',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_47 = Vertex(name = 'V_47',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_29,(0,1):C.GC_38})

V_48 = Vertex(name = 'V_48',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_39})

V_49 = Vertex(name = 'V_49',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_40})

V_50 = Vertex(name = 'V_50',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_32,(0,2):C.GC_112,(0,1):C.GC_41})

V_51 = Vertex(name = 'V_51',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_52 = Vertex(name = 'V_52',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_33,(0,1):C.GC_42})

V_53 = Vertex(name = 'V_53',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_34,(0,1):C.GC_43})

V_54 = Vertex(name = 'V_54',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_44})

V_55 = Vertex(name = 'V_55',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_36,(0,2):C.GC_112,(0,1):C.GC_45})

V_56 = Vertex(name = 'V_56',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_57 = Vertex(name = 'V_57',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_58 = Vertex(name = 'V_58',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_125})

V_59 = Vertex(name = 'V_59',
              particles = [ P.c__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_129})

V_60 = Vertex(name = 'V_60',
              particles = [ P.t__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_133})

V_61 = Vertex(name = 'V_61',
              particles = [ P.u__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_137})

V_62 = Vertex(name = 'V_62',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_63 = Vertex(name = 'V_63',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_141})

V_64 = Vertex(name = 'V_64',
              particles = [ P.t__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_145})

V_65 = Vertex(name = 'V_65',
              particles = [ P.u__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_149})

V_66 = Vertex(name = 'V_66',
              particles = [ P.c__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_153})

V_67 = Vertex(name = 'V_67',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_68 = Vertex(name = 'V_68',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_157})

V_69 = Vertex(name = 'V_69',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_70 = Vertex(name = 'V_70',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_123})

V_71 = Vertex(name = 'V_71',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_127})

V_72 = Vertex(name = 'V_72',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_131})

V_73 = Vertex(name = 'V_73',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_135})

V_74 = Vertex(name = 'V_74',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_75 = Vertex(name = 'V_75',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_139})

V_76 = Vertex(name = 'V_76',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_143})

V_77 = Vertex(name = 'V_77',
              particles = [ P.u__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_147})

V_78 = Vertex(name = 'V_78',
              particles = [ P.c__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_151})

V_79 = Vertex(name = 'V_79',
              particles = [ P.t__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_80 = Vertex(name = 'V_80',
              particles = [ P.t__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_155})

V_81 = Vertex(name = 'V_81',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_82 = Vertex(name = 'V_82',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_83 = Vertex(name = 'V_83',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_84 = Vertex(name = 'V_84',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_85 = Vertex(name = 'V_85',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_86 = Vertex(name = 'V_86',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_87 = Vertex(name = 'V_87',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_88 = Vertex(name = 'V_88',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_89 = Vertex(name = 'V_89',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_90 = Vertex(name = 'V_90',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_91 = Vertex(name = 'V_91',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_92 = Vertex(name = 'V_92',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_93 = Vertex(name = 'V_93',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_94 = Vertex(name = 'V_94',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_95 = Vertex(name = 'V_95',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_96 = Vertex(name = 'V_96',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_97 = Vertex(name = 'V_97',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_98 = Vertex(name = 'V_98',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_99 = Vertex(name = 'V_99',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_100 = Vertex(name = 'V_100',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_54})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_55})

V_102 = Vertex(name = 'V_102',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_56})

V_103 = Vertex(name = 'V_103',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_57})

V_104 = Vertex(name = 'V_104',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_58})

V_105 = Vertex(name = 'V_105',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_168})

V_106 = Vertex(name = 'V_106',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_171})

V_107 = Vertex(name = 'V_107',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_174})

V_108 = Vertex(name = 'V_108',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_169})

V_109 = Vertex(name = 'V_109',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_172})

V_110 = Vertex(name = 'V_110',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_175})

V_111 = Vertex(name = 'V_111',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_170})

V_112 = Vertex(name = 'V_112',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_173})

V_113 = Vertex(name = 'V_113',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_176})

V_114 = Vertex(name = 'V_114',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_115 = Vertex(name = 'V_115',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_116 = Vertex(name = 'V_116',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_117 = Vertex(name = 'V_117',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_118 = Vertex(name = 'V_118',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_119 = Vertex(name = 'V_119',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_120 = Vertex(name = 'V_120',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_121 = Vertex(name = 'V_121',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_69,(0,1):C.GC_126})

V_122 = Vertex(name = 'V_122',
               particles = [ P.s__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_70,(0,1):C.GC_130})

V_123 = Vertex(name = 'V_123',
               particles = [ P.b__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_71,(0,1):C.GC_134})

V_124 = Vertex(name = 'V_124',
               particles = [ P.d__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_72,(0,1):C.GC_138})

V_125 = Vertex(name = 'V_125',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_126 = Vertex(name = 'V_126',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_73,(0,1):C.GC_142})

V_127 = Vertex(name = 'V_127',
               particles = [ P.b__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_74,(0,1):C.GC_146})

V_128 = Vertex(name = 'V_128',
               particles = [ P.d__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_75,(0,1):C.GC_150})

V_129 = Vertex(name = 'V_129',
               particles = [ P.s__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_76,(0,1):C.GC_154})

V_130 = Vertex(name = 'V_130',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_131 = Vertex(name = 'V_131',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_77,(0,1):C.GC_158})

V_132 = Vertex(name = 'V_132',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_9,(0,1):C.GC_111})

V_133 = Vertex(name = 'V_133',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_124})

V_134 = Vertex(name = 'V_134',
               particles = [ P.s__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_10,(0,1):C.GC_128})

V_135 = Vertex(name = 'V_135',
               particles = [ P.b__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_11,(0,1):C.GC_132})

V_136 = Vertex(name = 'V_136',
               particles = [ P.d__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_12,(0,1):C.GC_136})

V_137 = Vertex(name = 'V_137',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_13,(0,1):C.GC_111})

V_138 = Vertex(name = 'V_138',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_140})

V_139 = Vertex(name = 'V_139',
               particles = [ P.b__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_14,(0,1):C.GC_144})

V_140 = Vertex(name = 'V_140',
               particles = [ P.d__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_15,(0,1):C.GC_148})

V_141 = Vertex(name = 'V_141',
               particles = [ P.s__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_16,(0,1):C.GC_152})

V_142 = Vertex(name = 'V_142',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_17,(0,1):C.GC_111})

V_143 = Vertex(name = 'V_143',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_156})

V_144 = Vertex(name = 'V_144',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_145 = Vertex(name = 'V_145',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_78})

V_146 = Vertex(name = 'V_146',
               particles = [ P.vm__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_79})

V_147 = Vertex(name = 'V_147',
               particles = [ P.vt__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_80})

V_148 = Vertex(name = 'V_148',
               particles = [ P.ve__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_81})

V_149 = Vertex(name = 'V_149',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_150 = Vertex(name = 'V_150',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_82})

V_151 = Vertex(name = 'V_151',
               particles = [ P.vt__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_83})

V_152 = Vertex(name = 'V_152',
               particles = [ P.ve__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_84})

V_153 = Vertex(name = 'V_153',
               particles = [ P.vm__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_85})

V_154 = Vertex(name = 'V_154',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_155 = Vertex(name = 'V_155',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_86})

V_156 = Vertex(name = 'V_156',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_157 = Vertex(name = 'V_157',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_158 = Vertex(name = 'V_158',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_19})

V_159 = Vertex(name = 'V_159',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_20})

V_160 = Vertex(name = 'V_160',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_21})

V_161 = Vertex(name = 'V_161',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_22})

V_162 = Vertex(name = 'V_162',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_163 = Vertex(name = 'V_163',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_164 = Vertex(name = 'V_164',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_165 = Vertex(name = 'V_165',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_166 = Vertex(name = 'V_166',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_167 = Vertex(name = 'V_167',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})



==> anc/DY3_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/DY3p_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:56


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/DY3p_UFO/DY3p.log <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:12:32


# 
# This is the logfile for the model DY3 model -- Deformed Third Family Hypercharge model

# Authors: T. Corbett, B. Allanach
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 43
   * Number of flavored vertices: 143
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
      - Quantum number YF conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 167 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 17 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 176 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/DY3p_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "T. Corbett, B. Allanach"
__date__ = "09. 06. 2021"
__version__= "1.0"


==> anc/DY3p_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)



==> anc/DY3p_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(cz*complex(0,1)*gzp*I1a11)/6.',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(cz*complex(0,1)*gzp*I1a12)/6.',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(cz*complex(0,1)*gzp*I1a13)/6.',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(cz*complex(0,1)*gzp*I1a21)/6.',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(cz*complex(0,1)*gzp*I1a22)/6.',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(cz*complex(0,1)*gzp*I1a23)/6.',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(cz*complex(0,1)*gzp*I1a31)/6.',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(cz*complex(0,1)*gzp*I1a32)/6.',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(cz*complex(0,1)*gzp*I1a33)/6.',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(4*cz*complex(0,1)*gzp*I2a11)/3.',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(4*cz*complex(0,1)*gzp*I2a12)/3.',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(4*cz*complex(0,1)*gzp*I2a13)/3.',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(4*cz*complex(0,1)*gzp*I2a21)/3.',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(4*cz*complex(0,1)*gzp*I2a22)/3.',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(4*cz*complex(0,1)*gzp*I2a23)/3.',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(4*cz*complex(0,1)*gzp*I2a31)/3.',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(4*cz*complex(0,1)*gzp*I2a32)/3.',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(4*cz*complex(0,1)*gzp*I2a33)/3.',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(4*cz*complex(0,1)*gzp*Omega1x1)/3.',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(4*cz*complex(0,1)*gzp*Omega1x2)/3.',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(4*cz*complex(0,1)*gzp*Omega1x3)/3.',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(4*cz*complex(0,1)*gzp*Omega2x1)/3.',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(4*cz*complex(0,1)*gzp*Omega2x2)/3.',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(4*cz*complex(0,1)*gzp*Omega2x3)/3.',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(4*cz*complex(0,1)*gzp*Omega3x1)/3.',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(4*cz*complex(0,1)*gzp*Omega3x2)/3.',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(4*cz*complex(0,1)*gzp*Omega3x3)/3.',
                 order = {'NP':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x1)/3.',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x2)/3.',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(-2*cz*complex(0,1)*gzp*Psi1x3)/3.',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x1)/3.',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x2)/3.',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(-2*cz*complex(0,1)*gzp*Psi2x3)/3.',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x1)/3.',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x2)/3.',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(-2*cz*complex(0,1)*gzp*Psi3x3)/3.',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*cz**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-(cw*cz*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(cw*cz*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(-2*cw*cz*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(cz*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(cw*cz*ee*complex(0,1))/(2.*sw) - (cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw) + (cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'cz**2*ee**2*complex(0,1) + (cw**2*cz**2*ee**2*complex(0,1))/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(complex(0,1)*gzp*I1a11*sz)/6.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '-(complex(0,1)*gzp*I1a12*sz)/6.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(complex(0,1)*gzp*I1a13*sz)/6.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*I1a21*sz)/6.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*I1a22*sz)/6.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*I1a23*sz)/6.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*I1a31*sz)/6.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*I1a32*sz)/6.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*I1a33*sz)/6.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(4*complex(0,1)*gzp*I2a11*sz)/3.',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(4*complex(0,1)*gzp*I2a12*sz)/3.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(4*complex(0,1)*gzp*I2a13*sz)/3.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '(4*complex(0,1)*gzp*I2a21*sz)/3.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(4*complex(0,1)*gzp*I2a22*sz)/3.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '(4*complex(0,1)*gzp*I2a23*sz)/3.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '(4*complex(0,1)*gzp*I2a31*sz)/3.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '(4*complex(0,1)*gzp*I2a32*sz)/3.',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '(4*complex(0,1)*gzp*I2a33*sz)/3.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(4*complex(0,1)*gzp*Omega1x1*sz)/3.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(4*complex(0,1)*gzp*Omega1x2*sz)/3.',
                 order = {'NP':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '(4*complex(0,1)*gzp*Omega1x3*sz)/3.',
                 order = {'NP':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(4*complex(0,1)*gzp*Omega2x1*sz)/3.',
                 order = {'NP':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(4*complex(0,1)*gzp*Omega2x2*sz)/3.',
                 order = {'NP':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(4*complex(0,1)*gzp*Omega2x3*sz)/3.',
                 order = {'NP':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(4*complex(0,1)*gzp*Omega3x1*sz)/3.',
                 order = {'NP':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(4*complex(0,1)*gzp*Omega3x2*sz)/3.',
                 order = {'NP':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(4*complex(0,1)*gzp*Omega3x3*sz)/3.',
                 order = {'NP':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(-2*complex(0,1)*gzp*Psi1x1*sz)/3.',
                 order = {'NP':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(-2*complex(0,1)*gzp*Psi1x2*sz)/3.',
                 order = {'NP':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(-2*complex(0,1)*gzp*Psi1x3*sz)/3.',
                 order = {'NP':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(-2*complex(0,1)*gzp*Psi2x1*sz)/3.',
                 order = {'NP':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '(-2*complex(0,1)*gzp*Psi2x2*sz)/3.',
                  order = {'NP':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(-2*complex(0,1)*gzp*Psi2x3*sz)/3.',
                  order = {'NP':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(-2*complex(0,1)*gzp*Psi3x1*sz)/3.',
                  order = {'NP':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(-2*complex(0,1)*gzp*Psi3x2*sz)/3.',
                  order = {'NP':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '(-2*complex(0,1)*gzp*Psi3x3*sz)/3.',
                  order = {'NP':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '-((cw**2*cz*ee**2*complex(0,1)*sz)/sw**2)',
                  order = {'QED':2})

GC_106 = Coupling(name = 'GC_106',
                  value = '-(cw*ee*complex(0,1)*sz)/(2.*sw)',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(cw*ee*complex(0,1)*sz)/(2.*sw)',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '-((cw*ee*complex(0,1)*sz)/sw)',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '(2*cw*ee**2*complex(0,1)*sz)/sw',
                  order = {'QED':2})

GC_110 = Coupling(name = 'GC_110',
                  value = '(ee*complex(0,1)*sw*sz)/(6.*cw)',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '-(ee*complex(0,1)*sw*sz)/(3.*cw)',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-(ee*complex(0,1)*sw*sz)/(2.*cw)',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(cw**2*ee**2*complex(0,1)*sz**2)/sw**2',
                  order = {'QED':2})

GC_114 = Coupling(name = 'GC_114',
                  value = '(cw*ee*complex(0,1)*sz)/(2.*sw) + (ee*complex(0,1)*sw*sz)/(6.*cw)',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '-(cw*ee*complex(0,1)*sz)/(2.*sw) - (ee*complex(0,1)*sw*sz)/(2.*cw)',
                  order = {'QED':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '-(cz*ee**2*complex(0,1)*sz) - (cw**2*cz*ee**2*complex(0,1)*sz)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz)/(2.*cw**2)',
                  order = {'QED':2})

GC_117 = Coupling(name = 'GC_117',
                  value = 'ee**2*complex(0,1)*sz**2 + (cw**2*ee**2*complex(0,1)*sz**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_118 = Coupling(name = 'GC_118',
                  value = '-6*complex(0,1)*lam*vev',
                  order = {'QED':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                  order = {'QED':1})

GC_120 = Coupling(name = 'GC_120',
                  value = 'cz**2*ee**2*complex(0,1)*vev + (cw**2*cz**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(cz*ee**2*complex(0,1)*sz*vev) - (cw**2*cz*ee**2*complex(0,1)*sz*vev)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_122 = Coupling(name = 'GC_122',
                  value = 'ee**2*complex(0,1)*sz**2*vev + (cw**2*ee**2*complex(0,1)*sz**2*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '-(cz*complex(0,1)*gzp*Xi1x1)/6.',
                  order = {'NP':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '(cz*complex(0,1)*gzp*Xi1x1)/3.',
                  order = {'NP':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(complex(0,1)*gzp*sz*Xi1x1)/6.',
                  order = {'NP':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '(complex(0,1)*gzp*sz*Xi1x1)/3.',
                  order = {'NP':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '-(cz*complex(0,1)*gzp*Xi1x2)/6.',
                  order = {'NP':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(cz*complex(0,1)*gzp*Xi1x2)/3.',
                  order = {'NP':1})

GC_129 = Coupling(name = 'GC_129',
                  value = '-(complex(0,1)*gzp*sz*Xi1x2)/6.',
                  order = {'NP':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(complex(0,1)*gzp*sz*Xi1x2)/3.',
                  order = {'NP':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '-(cz*complex(0,1)*gzp*Xi1x3)/6.',
                  order = {'NP':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(cz*complex(0,1)*gzp*Xi1x3)/3.',
                  order = {'NP':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '-(complex(0,1)*gzp*sz*Xi1x3)/6.',
                  order = {'NP':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(complex(0,1)*gzp*sz*Xi1x3)/3.',
                  order = {'NP':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '-(cz*complex(0,1)*gzp*Xi2x1)/6.',
                  order = {'NP':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(cz*complex(0,1)*gzp*Xi2x1)/3.',
                  order = {'NP':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(complex(0,1)*gzp*sz*Xi2x1)/6.',
                  order = {'NP':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(complex(0,1)*gzp*sz*Xi2x1)/3.',
                  order = {'NP':1})

GC_139 = Coupling(name = 'GC_139',
                  value = '-(cz*complex(0,1)*gzp*Xi2x2)/6.',
                  order = {'NP':1})

GC_140 = Coupling(name = 'GC_140',
                  value = '(cz*complex(0,1)*gzp*Xi2x2)/3.',
                  order = {'NP':1})

GC_141 = Coupling(name = 'GC_141',
                  value = '-(complex(0,1)*gzp*sz*Xi2x2)/6.',
                  order = {'NP':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '(complex(0,1)*gzp*sz*Xi2x2)/3.',
                  order = {'NP':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '-(cz*complex(0,1)*gzp*Xi2x3)/6.',
                  order = {'NP':1})

GC_144 = Coupling(name = 'GC_144',
                  value = '(cz*complex(0,1)*gzp*Xi2x3)/3.',
                  order = {'NP':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '-(complex(0,1)*gzp*sz*Xi2x3)/6.',
                  order = {'NP':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '(complex(0,1)*gzp*sz*Xi2x3)/3.',
                  order = {'NP':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '-(cz*complex(0,1)*gzp*Xi3x1)/6.',
                  order = {'NP':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '(cz*complex(0,1)*gzp*Xi3x1)/3.',
                  order = {'NP':1})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(complex(0,1)*gzp*sz*Xi3x1)/6.',
                  order = {'NP':1})

GC_150 = Coupling(name = 'GC_150',
                  value = '(complex(0,1)*gzp*sz*Xi3x1)/3.',
                  order = {'NP':1})

GC_151 = Coupling(name = 'GC_151',
                  value = '-(cz*complex(0,1)*gzp*Xi3x2)/6.',
                  order = {'NP':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '(cz*complex(0,1)*gzp*Xi3x2)/3.',
                  order = {'NP':1})

GC_153 = Coupling(name = 'GC_153',
                  value = '-(complex(0,1)*gzp*sz*Xi3x2)/6.',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '(complex(0,1)*gzp*sz*Xi3x2)/3.',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = '-(cz*complex(0,1)*gzp*Xi3x3)/6.',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = '(cz*complex(0,1)*gzp*Xi3x3)/3.',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '-(complex(0,1)*gzp*sz*Xi3x3)/6.',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = '(complex(0,1)*gzp*sz*Xi3x3)/3.',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_161 = Coupling(name = 'GC_161',
                  value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_162 = Coupling(name = 'GC_162',
                  value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_164 = Coupling(name = 'GC_164',
                  value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_165 = Coupling(name = 'GC_165',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_166 = Coupling(name = 'GC_166',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_167 = Coupling(name = 'GC_167',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_168 = Coupling(name = 'GC_168',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_169 = Coupling(name = 'GC_169',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_170 = Coupling(name = 'GC_170',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_171 = Coupling(name = 'GC_171',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_172 = Coupling(name = 'GC_172',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_173 = Coupling(name = 'GC_173',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_175 = Coupling(name = 'GC_175',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_176 = Coupling(name = 'GC_176',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/DY3p_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'((gzp**2*I1a13*MB*MD*sz**2*Xi1x3 + (gzp**2*MB**2*sz**2*Xi1x3**2)/3. + (gzp**2*MD**2*sz**2*Xi1x3**2)/3. + (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. + (gzp**2*I1a13*MB**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MD**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MB**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MB**2*MD**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) + (gzp**2*I1a13*MD**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. + gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'((gzp**2*I1a23*MB*MS*sz**2*Xi2x3 + (gzp**2*MB**2*sz**2*Xi2x3**2)/3. + (gzp**2*MS**2*sz**2*Xi2x3**2)/3. + (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. + (gzp**2*I1a23*MB**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MS**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MB**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MB**2*MS**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) + (gzp**2*I1a23*MS**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. + gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((cz**2*gzp**2*I1a13*MB*MD*Xi1x3 + (cz**2*gzp**2*MB**2*Xi1x3**2)/3. + (cz**2*gzp**2*MD**2*Xi1x3**2)/3. + (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. + (cz**2*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) + (cz**2*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. + cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((cz**2*gzp**2*I1a23*MB*MS*Xi2x3 + (cz**2*gzp**2*MB**2*Xi2x3**2)/3. + (cz**2*gzp**2*MS**2*Xi2x3**2)/3. + (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. + (cz**2*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) + (cz**2*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. + cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.t):'(((17*gzp**2*MC**2*sz**2*Xi3x2**2)/12. - 4*gzp**2*MC*MT*sz**2*Xi3x2**2 + (17*gzp**2*MT**2*sz**2*Xi3x2**2)/12. + (17*gzp**2*MC**4*sz**2*Xi3x2**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(6.*MZ**2) + (17*gzp**2*MT**4*sz**2*Xi3x2**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.u):'(((17*gzp**2*MC**2*sz**2*Xi1x2**2)/12. - 4*gzp**2*MC*MU*sz**2*Xi1x2**2 + (17*gzp**2*MU**2*sz**2*Xi1x2**2)/12. + (17*gzp**2*MC**4*sz**2*Xi1x2**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi1x2**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'(((17*cz**2*gzp**2*MC**2*Xi3x2**2)/12. - 4*cz**2*gzp**2*MC*MT*Xi3x2**2 + (17*cz**2*gzp**2*MT**2*Xi3x2**2)/12. + (17*cz**2*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'(((17*cz**2*gzp**2*MC**2*Xi1x2**2)/12. - 4*cz**2*gzp**2*MC*MU*Xi1x2**2 + (17*cz**2*gzp**2*MU**2*Xi1x2**2)/12. + (17*cz**2*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'((gzp**2*I1a31*MB*MD*sz**2*Xi3x1 + (gzp**2*MB**2*sz**2*Xi3x1**2)/3. + (gzp**2*MD**2*sz**2*Xi3x1**2)/3. + (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. + (gzp**2*I1a31*MB**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MD**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MB**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MB**2*MD**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) + (gzp**2*I1a31*MD**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. + gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'((gzp**2*I1a21*MD*MS*sz**2*Xi2x1 + (gzp**2*MD**2*sz**2*Xi2x1**2)/3. + (gzp**2*MS**2*sz**2*Xi2x1**2)/3. + (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. + (gzp**2*I1a21*MD**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MS**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MD**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MD**2*MS**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) + (gzp**2*I1a21*MS**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. + gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((cz**2*gzp**2*I1a31*MB*MD*Xi3x1 + (cz**2*gzp**2*MB**2*Xi3x1**2)/3. + (cz**2*gzp**2*MD**2*Xi3x1**2)/3. + (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. + (cz**2*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) + (cz**2*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. + cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((cz**2*gzp**2*I1a21*MD*MS*Xi2x1 + (cz**2*gzp**2*MD**2*Xi2x1**2)/3. + (cz**2*gzp**2*MS**2*Xi2x1**2)/3. + (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. + (cz**2*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) + (cz**2*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. + cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.mu__minus__):'(((16*gzp**2*Me**2*Omega2x1**2*sz**2)/9. + (16*gzp**2*MMU**2*Omega2x1**2*sz**2)/9. + (16*gzp**2*Me**4*Omega2x1**2*sz**2)/(9.*MZ**2) - (32*gzp**2*Me**2*MMU**2*Omega2x1**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MMU**4*Omega2x1**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega2x1**2*sz**2)/9. + (32*gzp**2*Me*MMU*Omega2x1*Psi2x1*sz**2)/3. + (4*gzp**2*Me**2*Psi2x1**2*sz**2)/9. + (4*gzp**2*MMU**2*Psi2x1**2*sz**2)/9. + (4*gzp**2*Me**4*Psi2x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MMU**2*Psi2x1**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MMU**4*Psi2x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi2x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.ta__minus__):'(((16*gzp**2*Me**2*Omega3x1**2*sz**2)/9. + (16*gzp**2*MTA**2*Omega3x1**2*sz**2)/9. + (16*gzp**2*Me**4*Omega3x1**2*sz**2)/(9.*MZ**2) - (32*gzp**2*Me**2*MTA**2*Omega3x1**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MTA**4*Omega3x1**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega3x1**2*sz**2)/9. + (32*gzp**2*Me*MTA*Omega3x1*Psi3x1*sz**2)/3. + (4*gzp**2*Me**2*Psi3x1**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi3x1**2*sz**2)/9. + (4*gzp**2*Me**4*Psi3x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MTA**2*Psi3x1**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi3x1**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi3x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((16*cz**2*gzp**2*Me**2*Omega2x1**2)/9. + (16*cz**2*gzp**2*MMU**2*Omega2x1**2)/9. + (16*cz**2*gzp**2*Me**4*Omega2x1**2)/(9.*MZp**2) - (32*cz**2*gzp**2*Me**2*MMU**2*Omega2x1**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MMU**4*Omega2x1**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega2x1**2)/9. + (32*cz**2*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. + (4*cz**2*gzp**2*Me**2*Psi2x1**2)/9. + (4*cz**2*gzp**2*MMU**2*Psi2x1**2)/9. + (4*cz**2*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((16*cz**2*gzp**2*Me**2*Omega3x1**2)/9. + (16*cz**2*gzp**2*MTA**2*Omega3x1**2)/9. + (16*cz**2*gzp**2*Me**4*Omega3x1**2)/(9.*MZp**2) - (32*cz**2*gzp**2*Me**2*MTA**2*Omega3x1**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MTA**4*Omega3x1**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega3x1**2)/9. + (32*cz**2*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. + (4*cz**2*gzp**2*Me**2*Psi3x1**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi3x1**2)/9. + (4*cz**2*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*cz**4*ee**4*vev**2)/2. + (3*cz**4*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*cz**4*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*cz**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*cz**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*cz**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*cz**4*ee**4*vev**2)/sw**2 + (cw**2*cz**4*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*cz**4*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*cz**4*ee**4*sw**2*vev**2)/cw**2 + (cz**4*ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (cz**4*ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*cz**4*ee**4*sw**4*vev**2)/(4.*cw**4) + (cz**4*ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (cz**4*ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Zp):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Zp,P.Zp):'(((9*ee**4*sz**4*vev**2)/2. + (3*ee**4*MH**4*sz**4*vev**2)/(8.*MZp**4) - (3*ee**4*MH**2*sz**4*vev**2)/(2.*MZp**2) + (3*cw**4*ee**4*sz**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*sz**4*vev**2)/(16.*MZp**4*sw**4) - (cw**4*ee**4*MH**2*sz**4*vev**2)/(4.*MZp**2*sw**4) + (3*cw**2*ee**4*sz**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*sz**4*vev**2)/(4.*MZp**4*sw**2) - (cw**2*ee**4*MH**2*sz**4*vev**2)/(MZp**2*sw**2) + (3*ee**4*sw**2*sz**4*vev**2)/cw**2 + (ee**4*MH**4*sw**2*sz**4*vev**2)/(4.*cw**2*MZp**4) - (ee**4*MH**2*sw**2*sz**4*vev**2)/(cw**2*MZp**2) + (3*ee**4*sw**4*sz**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*sz**4*vev**2)/(16.*cw**4*MZp**4) - (ee**4*MH**2*sw**4*sz**4*vev**2)/(4.*cw**4*MZp**2))*cmath.sqrt(MH**4 - 4*MH**2*MZp**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.e__minus__):'(((16*gzp**2*Me**2*Omega1x2**2*sz**2)/9. + (16*gzp**2*MMU**2*Omega1x2**2*sz**2)/9. + (16*gzp**2*Me**4*Omega1x2**2*sz**2)/(9.*MZ**2) - (32*gzp**2*Me**2*MMU**2*Omega1x2**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MMU**4*Omega1x2**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega1x2**2*sz**2)/9. + (32*gzp**2*Me*MMU*Omega1x2*Psi1x2*sz**2)/3. + (4*gzp**2*Me**2*Psi1x2**2*sz**2)/9. + (4*gzp**2*MMU**2*Psi1x2**2*sz**2)/9. + (4*gzp**2*Me**4*Psi1x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MMU**2*Psi1x2**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MMU**4*Psi1x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi1x2**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.ta__minus__):'(((16*gzp**2*MMU**2*Omega3x2**2*sz**2)/9. + (16*gzp**2*MTA**2*Omega3x2**2*sz**2)/9. + (16*gzp**2*MMU**4*Omega3x2**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MMU**2*MTA**2*Omega3x2**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MTA**4*Omega3x2**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega3x2**2*sz**2)/9. + (32*gzp**2*MMU*MTA*Omega3x2*Psi3x2*sz**2)/3. + (4*gzp**2*MMU**2*Psi3x2**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi3x2**2*sz**2)/9. + (4*gzp**2*MMU**4*Psi3x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MMU**2*MTA**2*Psi3x2**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi3x2**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi3x2**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((16*cz**2*gzp**2*Me**2*Omega1x2**2)/9. + (16*cz**2*gzp**2*MMU**2*Omega1x2**2)/9. + (16*cz**2*gzp**2*Me**4*Omega1x2**2)/(9.*MZp**2) - (32*cz**2*gzp**2*Me**2*MMU**2*Omega1x2**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MMU**4*Omega1x2**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega1x2**2)/9. + (32*cz**2*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. + (4*cz**2*gzp**2*Me**2*Psi1x2**2)/9. + (4*cz**2*gzp**2*MMU**2*Psi1x2**2)/9. + (4*cz**2*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((16*cz**2*gzp**2*MMU**2*Omega3x2**2)/9. + (16*cz**2*gzp**2*MTA**2*Omega3x2**2)/9. + (16*cz**2*gzp**2*MMU**4*Omega3x2**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MTA**4*Omega3x2**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega3x2**2)/9. + (32*cz**2*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. + (4*cz**2*gzp**2*MMU**2*Psi3x2**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi3x2**2)/9. + (4*cz**2*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'((gzp**2*I1a32*MB*MS*sz**2*Xi3x2 + (gzp**2*MB**2*sz**2*Xi3x2**2)/3. + (gzp**2*MS**2*sz**2*Xi3x2**2)/3. + (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. + (gzp**2*I1a32*MB**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MS**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MB**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MB**2*MS**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) + (gzp**2*I1a32*MS**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. + gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'((gzp**2*I1a12*MD*MS*sz**2*Xi1x2 + (gzp**2*MD**2*sz**2*Xi1x2**2)/3. + (gzp**2*MS**2*sz**2*Xi1x2**2)/3. + (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. + (gzp**2*I1a12*MD**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MS**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MD**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MD**2*MS**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) + (gzp**2*I1a12*MS**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. + gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((cz**2*gzp**2*I1a32*MB*MS*Xi3x2 + (cz**2*gzp**2*MB**2*Xi3x2**2)/3. + (cz**2*gzp**2*MS**2*Xi3x2**2)/3. + (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. + (cz**2*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) + (cz**2*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. + cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((cz**2*gzp**2*I1a12*MD*MS*Xi1x2 + (cz**2*gzp**2*MD**2*Xi1x2**2)/3. + (cz**2*gzp**2*MS**2*Xi1x2**2)/3. + (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. + (cz**2*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) + (cz**2*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. + cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.c):'(((17*gzp**2*MC**2*sz**2*Xi2x3**2)/12. - 4*gzp**2*MC*MT*sz**2*Xi2x3**2 + (17*gzp**2*MT**2*sz**2*Xi2x3**2)/12. + (17*gzp**2*MC**4*sz**2*Xi2x3**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(6.*MZ**2) + (17*gzp**2*MT**4*sz**2*Xi2x3**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.u):'(((17*gzp**2*MT**2*sz**2*Xi1x3**2)/12. - 4*gzp**2*MT*MU*sz**2*Xi1x3**2 + (17*gzp**2*MU**2*sz**2*Xi1x3**2)/12. + (17*gzp**2*MT**4*sz**2*Xi1x3**2)/(12.*MZ**2) - (17*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi1x3**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'(((17*cz**2*gzp**2*MC**2*Xi2x3**2)/12. - 4*cz**2*gzp**2*MC*MT*Xi2x3**2 + (17*cz**2*gzp**2*MT**2*Xi2x3**2)/12. + (17*cz**2*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'(((17*cz**2*gzp**2*MT**2*Xi1x3**2)/12. - 4*cz**2*gzp**2*MT*MU*Xi1x3**2 + (17*cz**2*gzp**2*MU**2*Xi1x3**2)/12. + (17*cz**2*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.e__minus__):'(((16*gzp**2*Me**2*Omega1x3**2*sz**2)/9. + (16*gzp**2*MTA**2*Omega1x3**2*sz**2)/9. + (16*gzp**2*Me**4*Omega1x3**2*sz**2)/(9.*MZ**2) - (32*gzp**2*Me**2*MTA**2*Omega1x3**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MTA**4*Omega1x3**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega1x3**2*sz**2)/9. + (32*gzp**2*Me*MTA*Omega1x3*Psi1x3*sz**2)/3. + (4*gzp**2*Me**2*Psi1x3**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi1x3**2*sz**2)/9. + (4*gzp**2*Me**4*Psi1x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*Me**2*MTA**2*Psi1x3**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi1x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi1x3**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.mu__minus__):'(((16*gzp**2*MMU**2*Omega2x3**2*sz**2)/9. + (16*gzp**2*MTA**2*Omega2x3**2*sz**2)/9. + (16*gzp**2*MMU**4*Omega2x3**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MMU**2*MTA**2*Omega2x3**2*sz**2)/(9.*MZ**2) + (16*gzp**2*MTA**4*Omega2x3**2*sz**2)/(9.*MZ**2) - (32*gzp**2*MZ**2*Omega2x3**2*sz**2)/9. + (32*gzp**2*MMU*MTA*Omega2x3*Psi2x3*sz**2)/3. + (4*gzp**2*MMU**2*Psi2x3**2*sz**2)/9. + (4*gzp**2*MTA**2*Psi2x3**2*sz**2)/9. + (4*gzp**2*MMU**4*Psi2x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MMU**2*MTA**2*Psi2x3**2*sz**2)/(9.*MZ**2) + (4*gzp**2*MTA**4*Psi2x3**2*sz**2)/(9.*MZ**2) - (8*gzp**2*MZ**2*Psi2x3**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((16*cz**2*gzp**2*Me**2*Omega1x3**2)/9. + (16*cz**2*gzp**2*MTA**2*Omega1x3**2)/9. + (16*cz**2*gzp**2*Me**4*Omega1x3**2)/(9.*MZp**2) - (32*cz**2*gzp**2*Me**2*MTA**2*Omega1x3**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MTA**4*Omega1x3**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega1x3**2)/9. + (32*cz**2*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. + (4*cz**2*gzp**2*Me**2*Psi1x3**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi1x3**2)/9. + (4*cz**2*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((16*cz**2*gzp**2*MMU**2*Omega2x3**2)/9. + (16*cz**2*gzp**2*MTA**2*Omega2x3**2)/9. + (16*cz**2*gzp**2*MMU**4*Omega2x3**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(9.*MZp**2) + (16*cz**2*gzp**2*MTA**4*Omega2x3**2)/(9.*MZp**2) - (32*cz**2*gzp**2*MZp**2*Omega2x3**2)/9. + (32*cz**2*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. + (4*cz**2*gzp**2*MMU**2*Psi2x3**2)/9. + (4*cz**2*gzp**2*MTA**2*Psi2x3**2)/9. + (4*cz**2*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) + (4*cz**2*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.c):'(((17*gzp**2*MC**2*sz**2*Xi2x1**2)/12. - 4*gzp**2*MC*MU*sz**2*Xi2x1**2 + (17*gzp**2*MU**2*sz**2*Xi2x1**2)/12. + (17*gzp**2*MC**4*sz**2*Xi2x1**2)/(12.*MZ**2) - (17*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi2x1**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.t):'(((17*gzp**2*MT**2*sz**2*Xi3x1**2)/12. - 4*gzp**2*MT*MU*sz**2*Xi3x1**2 + (17*gzp**2*MU**2*sz**2*Xi3x1**2)/12. + (17*gzp**2*MT**4*sz**2*Xi3x1**2)/(12.*MZ**2) - (17*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(6.*MZ**2) + (17*gzp**2*MU**4*sz**2*Xi3x1**2)/(12.*MZ**2) - (17*gzp**2*MZ**2*sz**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'(((17*cz**2*gzp**2*MC**2*Xi2x1**2)/12. - 4*cz**2*gzp**2*MC*MU*Xi2x1**2 + (17*cz**2*gzp**2*MU**2*Xi2x1**2)/12. + (17*cz**2*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'(((17*cz**2*gzp**2*MT**2*Xi3x1**2)/12. - 4*cz**2*gzp**2*MT*MU*Xi3x1**2 + (17*cz**2*gzp**2*MU**2*Xi3x1**2)/12. + (17*cz**2*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) + (17*cz**2*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) - (17*cz**2*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*cz**2*ee**2*MB**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a33*MB**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a33*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a33*MB**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a33*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw - (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) - gzp**2*I1a33*MB**2*sz**2*Xi3x3 - (2*gzp**2*MB**2*sz**2*Xi3x3**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi3x3**2)/3. - (cw*cz*ee*gzp*MB**2*sz*complexconjugate(I1a33))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a33))/(2.*sw) - (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(I1a33))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (gzp**2*I1a33*MB**2*sz**2*complexconjugate(I1a33))/6. + (gzp**2*I1a33*MZ**2*sz**2*complexconjugate(I1a33))/6. - gzp**2*MB**2*sz**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'((-(gzp**2*I1a31*MB*MD*sz**2*Xi3x1) - (gzp**2*MB**2*sz**2*Xi3x1**2)/3. - (gzp**2*MD**2*sz**2*Xi3x1**2)/3. - (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. - (gzp**2*I1a31*MB**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MD**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MB**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MB**2*MD**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) - (gzp**2*I1a31*MD**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. - gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'((-(gzp**2*I1a32*MB*MS*sz**2*Xi3x2) - (gzp**2*MB**2*sz**2*Xi3x2**2)/3. - (gzp**2*MS**2*sz**2*Xi3x2**2)/3. - (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. - (gzp**2*I1a32*MB**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MS**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MB**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MB**2*MS**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) - (gzp**2*I1a32*MS**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. - gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*cz**2*ee**2*MC**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi2x2)/sw + (7*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) + (7*gzp**2*MC**2*sz**2*Xi2x2**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi2x2**2)/6.)*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.t__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi2x3**2)/12. + 4*gzp**2*MC*MT*sz**2*Xi2x3**2 - (17*gzp**2*MT**2*sz**2*Xi2x3**2)/12. - (17*gzp**2*MC**4*sz**2*Xi2x3**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(6.*MZ**2) - (17*gzp**2*MT**4*sz**2*Xi2x3**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.u__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi2x1**2)/12. + 4*gzp**2*MC*MU*sz**2*Xi2x1**2 - (17*gzp**2*MU**2*sz**2*Xi2x1**2)/12. - (17*gzp**2*MC**4*sz**2*Xi2x1**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi2x1**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'((-(gzp**2*I1a13*MB*MD*sz**2*Xi1x3) - (gzp**2*MB**2*sz**2*Xi1x3**2)/3. - (gzp**2*MD**2*sz**2*Xi1x3**2)/3. - (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. - (gzp**2*I1a13*MB**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MD**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MB**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MB**2*MD**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) - (gzp**2*I1a13*MD**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. - gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*cz**2*ee**2*MD**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a11*MD**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a11*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a11*MD**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a11*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw - (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) - gzp**2*I1a11*MD**2*sz**2*Xi1x1 - (2*gzp**2*MD**2*sz**2*Xi1x1**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi1x1**2)/3. - (cw*cz*ee*gzp*MD**2*sz*complexconjugate(I1a11))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a11))/(2.*sw) - (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(I1a11))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (gzp**2*I1a11*MD**2*sz**2*complexconjugate(I1a11))/6. + (gzp**2*I1a11*MZ**2*sz**2*complexconjugate(I1a11))/6. - gzp**2*MD**2*sz**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'((-(gzp**2*I1a12*MD*MS*sz**2*Xi1x2) - (gzp**2*MD**2*sz**2*Xi1x2**2)/3. - (gzp**2*MS**2*sz**2*Xi1x2**2)/3. - (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. - (gzp**2*I1a12*MD**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MS**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MD**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MD**2*MS**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) - (gzp**2*I1a12*MS**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. - gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*cz**2*ee**2*Me**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (8*cw*cz*ee*gzp*Me**2*Omega1x1*sz)/(3.*sw) - (8*cw*cz*ee*gzp*MZ**2*Omega1x1*sz)/(3.*sw) + (4*cw*cz*ee*gzp*Me**2*Psi1x1*sz)/sw + (40*cz*ee*gzp*Me**2*Omega1x1*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZ**2*Omega1x1*sw*sz)/(3.*cw) - (4*cz*ee*gzp*Me**2*Psi1x1*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi1x1*sw*sz)/(3.*cw) - (32*gzp**2*Me**2*Omega1x1**2*sz**2)/9. + (32*gzp**2*MZ**2*Omega1x1**2*sz**2)/9. - (32*gzp**2*Me**2*Omega1x1*Psi1x1*sz**2)/3. - (8*gzp**2*Me**2*Psi1x1**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi1x1**2*sz**2)/9.)*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.mu__plus__):'(((-16*gzp**2*Me**2*Omega1x2**2*sz**2)/9. - (16*gzp**2*MMU**2*Omega1x2**2*sz**2)/9. - (16*gzp**2*Me**4*Omega1x2**2*sz**2)/(9.*MZ**2) + (32*gzp**2*Me**2*MMU**2*Omega1x2**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MMU**4*Omega1x2**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega1x2**2*sz**2)/9. - (32*gzp**2*Me*MMU*Omega1x2*Psi1x2*sz**2)/3. - (4*gzp**2*Me**2*Psi1x2**2*sz**2)/9. - (4*gzp**2*MMU**2*Psi1x2**2*sz**2)/9. - (4*gzp**2*Me**4*Psi1x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MMU**2*Psi1x2**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MMU**4*Psi1x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi1x2**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.ta__plus__):'(((-16*gzp**2*Me**2*Omega1x3**2*sz**2)/9. - (16*gzp**2*MTA**2*Omega1x3**2*sz**2)/9. - (16*gzp**2*Me**4*Omega1x3**2*sz**2)/(9.*MZ**2) + (32*gzp**2*Me**2*MTA**2*Omega1x3**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MTA**4*Omega1x3**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega1x3**2*sz**2)/9. - (32*gzp**2*Me*MTA*Omega1x3*Psi1x3*sz**2)/3. - (4*gzp**2*Me**2*Psi1x3**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi1x3**2*sz**2)/9. - (4*gzp**2*Me**4*Psi1x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MTA**2*Psi1x3**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi1x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi1x3**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.H,P.Zp):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.e__plus__):'(((-16*gzp**2*Me**2*Omega2x1**2*sz**2)/9. - (16*gzp**2*MMU**2*Omega2x1**2*sz**2)/9. - (16*gzp**2*Me**4*Omega2x1**2*sz**2)/(9.*MZ**2) + (32*gzp**2*Me**2*MMU**2*Omega2x1**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MMU**4*Omega2x1**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega2x1**2*sz**2)/9. - (32*gzp**2*Me*MMU*Omega2x1*Psi2x1*sz**2)/3. - (4*gzp**2*Me**2*Psi2x1**2*sz**2)/9. - (4*gzp**2*MMU**2*Psi2x1**2*sz**2)/9. - (4*gzp**2*Me**4*Psi2x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MMU**2*Psi2x1**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MMU**4*Psi2x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi2x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*cz**2*ee**2*MMU**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (8*cw*cz*ee*gzp*MMU**2*Omega2x2*sz)/(3.*sw) - (8*cw*cz*ee*gzp*MZ**2*Omega2x2*sz)/(3.*sw) + (4*cw*cz*ee*gzp*MMU**2*Psi2x2*sz)/sw + (40*cz*ee*gzp*MMU**2*Omega2x2*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZ**2*Omega2x2*sw*sz)/(3.*cw) - (4*cz*ee*gzp*MMU**2*Psi2x2*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi2x2*sw*sz)/(3.*cw) - (32*gzp**2*MMU**2*Omega2x2**2*sz**2)/9. + (32*gzp**2*MZ**2*Omega2x2**2*sz**2)/9. - (32*gzp**2*MMU**2*Omega2x2*Psi2x2*sz**2)/3. - (8*gzp**2*MMU**2*Psi2x2**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi2x2**2*sz**2)/9.)*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.ta__plus__):'(((-16*gzp**2*MMU**2*Omega2x3**2*sz**2)/9. - (16*gzp**2*MTA**2*Omega2x3**2*sz**2)/9. - (16*gzp**2*MMU**4*Omega2x3**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MMU**2*MTA**2*Omega2x3**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MTA**4*Omega2x3**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega2x3**2*sz**2)/9. - (32*gzp**2*MMU*MTA*Omega2x3*Psi2x3*sz**2)/3. - (4*gzp**2*MMU**2*Psi2x3**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi2x3**2*sz**2)/9. - (4*gzp**2*MMU**4*Psi2x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MMU**2*MTA**2*Psi2x3**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi2x3**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi2x3**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'((-(gzp**2*I1a23*MB*MS*sz**2*Xi2x3) - (gzp**2*MB**2*sz**2*Xi2x3**2)/3. - (gzp**2*MS**2*sz**2*Xi2x3**2)/3. - (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. - (gzp**2*I1a23*MB**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MS**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MB**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MB**2*MS**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) - (gzp**2*I1a23*MS**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. - gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'((-(gzp**2*I1a21*MD*MS*sz**2*Xi2x1) - (gzp**2*MD**2*sz**2*Xi2x1**2)/3. - (gzp**2*MS**2*sz**2*Xi2x1**2)/3. - (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. - (gzp**2*I1a21*MD**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MS**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MD**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MD**2*MS**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) - (gzp**2*I1a21*MS**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. - gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*cz**2*ee**2*MS**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (cw*cz*ee*gzp*I1a22*MS**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a22*MZ**2*sz)/(2.*sw) - (7*cz*ee*gzp*I1a22*MS**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a22*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw - (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) - gzp**2*I1a22*MS**2*sz**2*Xi2x2 - (2*gzp**2*MS**2*sz**2*Xi2x2**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi2x2**2)/3. - (cw*cz*ee*gzp*MS**2*sz*complexconjugate(I1a22))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a22))/(2.*sw) - (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(I1a22))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (gzp**2*I1a22*MS**2*sz**2*complexconjugate(I1a22))/6. + (gzp**2*I1a22*MZ**2*sz**2*complexconjugate(I1a22))/6. - gzp**2*MS**2*sz**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.c__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi3x2**2)/12. + 4*gzp**2*MC*MT*sz**2*Xi3x2**2 - (17*gzp**2*MT**2*sz**2*Xi3x2**2)/12. - (17*gzp**2*MC**4*sz**2*Xi3x2**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(6.*MZ**2) - (17*gzp**2*MT**4*sz**2*Xi3x2**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*cz**2*ee**2*MT**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi3x3)/sw + (7*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) + (7*gzp**2*MT**2*sz**2*Xi3x3**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi3x3**2)/6.)*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.u__tilde__):'(((-17*gzp**2*MT**2*sz**2*Xi3x1**2)/12. + 4*gzp**2*MT*MU*sz**2*Xi3x1**2 - (17*gzp**2*MU**2*sz**2*Xi3x1**2)/12. - (17*gzp**2*MT**4*sz**2*Xi3x1**2)/(12.*MZ**2) + (17*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi3x1**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.e__plus__):'(((-16*gzp**2*Me**2*Omega3x1**2*sz**2)/9. - (16*gzp**2*MTA**2*Omega3x1**2*sz**2)/9. - (16*gzp**2*Me**4*Omega3x1**2*sz**2)/(9.*MZ**2) + (32*gzp**2*Me**2*MTA**2*Omega3x1**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MTA**4*Omega3x1**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega3x1**2*sz**2)/9. - (32*gzp**2*Me*MTA*Omega3x1*Psi3x1*sz**2)/3. - (4*gzp**2*Me**2*Psi3x1**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi3x1**2*sz**2)/9. - (4*gzp**2*Me**4*Psi3x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*Me**2*MTA**2*Psi3x1**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi3x1**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi3x1**2*sz**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.mu__plus__):'(((-16*gzp**2*MMU**2*Omega3x2**2*sz**2)/9. - (16*gzp**2*MTA**2*Omega3x2**2*sz**2)/9. - (16*gzp**2*MMU**4*Omega3x2**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MMU**2*MTA**2*Omega3x2**2*sz**2)/(9.*MZ**2) - (16*gzp**2*MTA**4*Omega3x2**2*sz**2)/(9.*MZ**2) + (32*gzp**2*MZ**2*Omega3x2**2*sz**2)/9. - (32*gzp**2*MMU*MTA*Omega3x2*Psi3x2*sz**2)/3. - (4*gzp**2*MMU**2*Psi3x2**2*sz**2)/9. - (4*gzp**2*MTA**2*Psi3x2**2*sz**2)/9. - (4*gzp**2*MMU**4*Psi3x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MMU**2*MTA**2*Psi3x2**2*sz**2)/(9.*MZ**2) - (4*gzp**2*MTA**4*Psi3x2**2*sz**2)/(9.*MZ**2) + (8*gzp**2*MZ**2*Psi3x2**2*sz**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*cz**2*ee**2*MTA**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (8*cw*cz*ee*gzp*MTA**2*Omega3x3*sz)/(3.*sw) - (8*cw*cz*ee*gzp*MZ**2*Omega3x3*sz)/(3.*sw) + (4*cw*cz*ee*gzp*MTA**2*Psi3x3*sz)/sw + (40*cz*ee*gzp*MTA**2*Omega3x3*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZ**2*Omega3x3*sw*sz)/(3.*cw) - (4*cz*ee*gzp*MTA**2*Psi3x3*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZ**2*Psi3x3*sw*sz)/(3.*cw) - (32*gzp**2*MTA**2*Omega3x3**2*sz**2)/9. + (32*gzp**2*MZ**2*Omega3x3**2*sz**2)/9. - (32*gzp**2*MTA**2*Omega3x3*Psi3x3*sz**2)/3. - (8*gzp**2*MTA**2*Psi3x3**2*sz**2)/9. + (8*gzp**2*MZ**2*Psi3x3**2*sz**2)/9.)*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.c__tilde__):'(((-17*gzp**2*MC**2*sz**2*Xi1x2**2)/12. + 4*gzp**2*MC*MU*sz**2*Xi1x2**2 - (17*gzp**2*MU**2*sz**2*Xi1x2**2)/12. - (17*gzp**2*MC**4*sz**2*Xi1x2**2)/(12.*MZ**2) + (17*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi1x2**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.t__tilde__):'(((-17*gzp**2*MT**2*sz**2*Xi1x3**2)/12. + 4*gzp**2*MT*MU*sz**2*Xi1x3**2 - (17*gzp**2*MU**2*sz**2*Xi1x3**2)/12. - (17*gzp**2*MT**4*sz**2*Xi1x3**2)/(12.*MZ**2) + (17*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(6.*MZ**2) - (17*gzp**2*MU**4*sz**2*Xi1x3**2)/(12.*MZ**2) + (17*gzp**2*MZ**2*sz**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*cz**2*ee**2*MU**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (11*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw - (cw*cz*ee*gzp*MZ**2*sz*Xi1x1)/sw + (7*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) + (17*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) + (7*gzp**2*MU**2*sz**2*Xi1x1**2)/6. + (17*gzp**2*MZ**2*sz**2*Xi1x1**2)/6.)*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (4*cw*cz*ee*gzp*I2a11*MZ**2*sz)/(3.*sw) + (4*cz*ee*gzp*I2a11*MZ**2*sw*sz)/(3.*cw) + (4*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a11))/(3.*sw) + (4*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a11))/(3.*cw) + (32*gzp**2*I2a11*MZ**2*sz**2*complexconjugate(I2a11))/9.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vm__tilde__):'(2*gzp**2*I2a12*MZ**4*sz**2*complexconjugate(I2a12))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vt__tilde__):'(2*gzp**2*I2a13*MZ**4*sz**2*complexconjugate(I2a13))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.ve__tilde__):'(2*gzp**2*I2a21*MZ**4*sz**2*complexconjugate(I2a21))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (4*cw*cz*ee*gzp*I2a22*MZ**2*sz)/(3.*sw) + (4*cz*ee*gzp*I2a22*MZ**2*sw*sz)/(3.*cw) + (4*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a22))/(3.*sw) + (4*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a22))/(3.*cw) + (32*gzp**2*I2a22*MZ**2*sz**2*complexconjugate(I2a22))/9.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vt__tilde__):'(2*gzp**2*I2a23*MZ**4*sz**2*complexconjugate(I2a23))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.ve__tilde__):'(2*gzp**2*I2a31*MZ**4*sz**2*complexconjugate(I2a31))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vm__tilde__):'(2*gzp**2*I2a32*MZ**4*sz**2*complexconjugate(I2a32))/(27.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (4*cw*cz*ee*gzp*I2a33*MZ**2*sz)/(3.*sw) + (4*cz*ee*gzp*I2a33*MZ**2*sw*sz)/(3.*cw) + (4*cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I2a33))/(3.*sw) + (4*cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I2a33))/(3.*cw) + (32*gzp**2*I2a33*MZ**2*sz**2*complexconjugate(I2a33))/9.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*cz**2*ee**2*MW**2)/sw**2 - (17*cw**2*cz**2*ee**2*MZ**2)/sw**2 + (4*cw**2*cz**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*cz**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'(((cw*cz*ee*gzp*I1a33*MB**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a33*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a33*MB**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a33*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MB**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MB**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a33*MB**2*Xi3x3 + (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw + (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) - (2*cz**2*gzp**2*MB**2*Xi3x3**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi3x3**2)/3. - (cz**2*gzp**2*I1a33*MB**2*complexconjugate(I1a33))/6. + (cz**2*gzp**2*I1a33*MZp**2*complexconjugate(I1a33))/6. + (cw*cz*ee*gzp*MB**2*sz*complexconjugate(I1a33))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a33))/(2.*sw) + (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - cz**2*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(cz**2*gzp**2*I1a31*MB*MD*Xi3x1) - (cz**2*gzp**2*MB**2*Xi3x1**2)/3. - (cz**2*gzp**2*MD**2*Xi3x1**2)/3. - (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. - (cz**2*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(6.*MZp**2) - (cz**2*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. - cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(cz**2*gzp**2*I1a32*MB*MS*Xi3x2) - (cz**2*gzp**2*MB**2*Xi3x2**2)/3. - (cz**2*gzp**2*MS**2*Xi3x2**2)/3. - (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. - (cz**2*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(6.*MZp**2) - (cz**2*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. - cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-11*ee**2*MC**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MC**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi2x2)/sw - (7*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) + (7*cz**2*gzp**2*MC**2*Xi2x2**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi2x2**2)/6.)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi2x3**2)/12. + 4*cz**2*gzp**2*MC*MT*Xi2x3**2 - (17*cz**2*gzp**2*MT**2*Xi2x3**2)/12. - (17*cz**2*gzp**2*MC**4*Xi2x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MT**4*Xi2x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi2x3**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi2x1**2)/12. + 4*cz**2*gzp**2*MC*MU*Xi2x1**2 - (17*cz**2*gzp**2*MU**2*Xi2x1**2)/12. - (17*cz**2*gzp**2*MC**4*Xi2x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi2x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi2x1**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(cz**2*gzp**2*I1a13*MB*MD*Xi1x3) - (cz**2*gzp**2*MB**2*Xi1x3**2)/3. - (cz**2*gzp**2*MD**2*Xi1x3**2)/3. - (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. - (cz**2*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(6.*MZp**2) - (cz**2*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. - cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'(((cw*cz*ee*gzp*I1a11*MD**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a11*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a11*MD**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a11*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MD**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MD**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a11*MD**2*Xi1x1 + (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw + (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) - (2*cz**2*gzp**2*MD**2*Xi1x1**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi1x1**2)/3. - (cz**2*gzp**2*I1a11*MD**2*complexconjugate(I1a11))/6. + (cz**2*gzp**2*I1a11*MZp**2*complexconjugate(I1a11))/6. + (cw*cz*ee*gzp*MD**2*sz*complexconjugate(I1a11))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a11))/(2.*sw) + (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - cz**2*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(cz**2*gzp**2*I1a12*MD*MS*Xi1x2) - (cz**2*gzp**2*MD**2*Xi1x2**2)/3. - (cz**2*gzp**2*MS**2*Xi1x2**2)/3. - (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. - (cz**2*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(6.*MZp**2) - (cz**2*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. - cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'(((-32*cz**2*gzp**2*Me**2*Omega1x1**2)/9. + (32*cz**2*gzp**2*MZp**2*Omega1x1**2)/9. - (32*cz**2*gzp**2*Me**2*Omega1x1*Psi1x1)/3. - (8*cz**2*gzp**2*Me**2*Psi1x1**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi1x1**2)/9. - (8*cw*cz*ee*gzp*Me**2*Omega1x1*sz)/(3.*sw) + (8*cw*cz*ee*gzp*MZp**2*Omega1x1*sz)/(3.*sw) - (4*cw*cz*ee*gzp*Me**2*Psi1x1*sz)/sw - (40*cz*ee*gzp*Me**2*Omega1x1*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZp**2*Omega1x1*sw*sz)/(3.*cw) + (4*cz*ee*gzp*Me**2*Psi1x1*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi1x1*sw*sz)/(3.*cw) - 5*ee**2*Me**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*Me**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'(((-16*cz**2*gzp**2*Me**2*Omega1x2**2)/9. - (16*cz**2*gzp**2*MMU**2*Omega1x2**2)/9. - (16*cz**2*gzp**2*Me**4*Omega1x2**2)/(9.*MZp**2) + (32*cz**2*gzp**2*Me**2*MMU**2*Omega1x2**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MMU**4*Omega1x2**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega1x2**2)/9. - (32*cz**2*gzp**2*Me*MMU*Omega1x2*Psi1x2)/3. - (4*cz**2*gzp**2*Me**2*Psi1x2**2)/9. - (4*cz**2*gzp**2*MMU**2*Psi1x2**2)/9. - (4*cz**2*gzp**2*Me**4*Psi1x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MMU**2*Psi1x2**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MMU**4*Psi1x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi1x2**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'(((-16*cz**2*gzp**2*Me**2*Omega1x3**2)/9. - (16*cz**2*gzp**2*MTA**2*Omega1x3**2)/9. - (16*cz**2*gzp**2*Me**4*Omega1x3**2)/(9.*MZp**2) + (32*cz**2*gzp**2*Me**2*MTA**2*Omega1x3**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MTA**4*Omega1x3**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega1x3**2)/9. - (32*cz**2*gzp**2*Me*MTA*Omega1x3*Psi1x3)/3. - (4*cz**2*gzp**2*Me**2*Psi1x3**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi1x3**2)/9. - (4*cz**2*gzp**2*Me**4*Psi1x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MTA**2*Psi1x3**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi1x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi1x3**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.H,P.Z):'(((15*cz**2*ee**4*sz**2*vev**2)/4. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'(((-16*cz**2*gzp**2*Me**2*Omega2x1**2)/9. - (16*cz**2*gzp**2*MMU**2*Omega2x1**2)/9. - (16*cz**2*gzp**2*Me**4*Omega2x1**2)/(9.*MZp**2) + (32*cz**2*gzp**2*Me**2*MMU**2*Omega2x1**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MMU**4*Omega2x1**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega2x1**2)/9. - (32*cz**2*gzp**2*Me*MMU*Omega2x1*Psi2x1)/3. - (4*cz**2*gzp**2*Me**2*Psi2x1**2)/9. - (4*cz**2*gzp**2*MMU**2*Psi2x1**2)/9. - (4*cz**2*gzp**2*Me**4*Psi2x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MMU**2*Psi2x1**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MMU**4*Psi2x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi2x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'(((-32*cz**2*gzp**2*MMU**2*Omega2x2**2)/9. + (32*cz**2*gzp**2*MZp**2*Omega2x2**2)/9. - (32*cz**2*gzp**2*MMU**2*Omega2x2*Psi2x2)/3. - (8*cz**2*gzp**2*MMU**2*Psi2x2**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi2x2**2)/9. - (8*cw*cz*ee*gzp*MMU**2*Omega2x2*sz)/(3.*sw) + (8*cw*cz*ee*gzp*MZp**2*Omega2x2*sz)/(3.*sw) - (4*cw*cz*ee*gzp*MMU**2*Psi2x2*sz)/sw - (40*cz*ee*gzp*MMU**2*Omega2x2*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZp**2*Omega2x2*sw*sz)/(3.*cw) + (4*cz*ee*gzp*MMU**2*Psi2x2*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi2x2*sw*sz)/(3.*cw) - 5*ee**2*MMU**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MMU**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'(((-16*cz**2*gzp**2*MMU**2*Omega2x3**2)/9. - (16*cz**2*gzp**2*MTA**2*Omega2x3**2)/9. - (16*cz**2*gzp**2*MMU**4*Omega2x3**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MTA**4*Omega2x3**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega2x3**2)/9. - (32*cz**2*gzp**2*MMU*MTA*Omega2x3*Psi2x3)/3. - (4*cz**2*gzp**2*MMU**2*Psi2x3**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi2x3**2)/9. - (4*cz**2*gzp**2*MMU**4*Psi2x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MMU**2*MTA**2*Psi2x3**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi2x3**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi2x3**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(cz**2*gzp**2*I1a23*MB*MS*Xi2x3) - (cz**2*gzp**2*MB**2*Xi2x3**2)/3. - (cz**2*gzp**2*MS**2*Xi2x3**2)/3. - (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. - (cz**2*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(6.*MZp**2) - (cz**2*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. - cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(cz**2*gzp**2*I1a21*MD*MS*Xi2x1) - (cz**2*gzp**2*MD**2*Xi2x1**2)/3. - (cz**2*gzp**2*MS**2*Xi2x1**2)/3. - (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. - (cz**2*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(6.*MZp**2) - (cz**2*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. - cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'(((cw*cz*ee*gzp*I1a22*MS**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a22*MZp**2*sz)/(2.*sw) + (7*cz*ee*gzp*I1a22*MS**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a22*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MS**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MS**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - cz**2*gzp**2*I1a22*MS**2*Xi2x2 + (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw + (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) - (2*cz**2*gzp**2*MS**2*Xi2x2**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi2x2**2)/3. - (cz**2*gzp**2*I1a22*MS**2*complexconjugate(I1a22))/6. + (cz**2*gzp**2*I1a22*MZp**2*complexconjugate(I1a22))/6. + (cw*cz*ee*gzp*MS**2*sz*complexconjugate(I1a22))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a22))/(2.*sw) + (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - cz**2*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi3x2**2)/12. + 4*cz**2*gzp**2*MC*MT*Xi3x2**2 - (17*cz**2*gzp**2*MT**2*Xi3x2**2)/12. - (17*cz**2*gzp**2*MC**4*Xi3x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MT**4*Xi3x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi3x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-11*ee**2*MT**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MT**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi3x3)/sw - (7*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) + (7*cz**2*gzp**2*MT**2*Xi3x3**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi3x3**2)/6.)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'(((-17*cz**2*gzp**2*MT**2*Xi3x1**2)/12. + 4*cz**2*gzp**2*MT*MU*Xi3x1**2 - (17*cz**2*gzp**2*MU**2*Xi3x1**2)/12. - (17*cz**2*gzp**2*MT**4*Xi3x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi3x1**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi3x1**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'(((-16*cz**2*gzp**2*Me**2*Omega3x1**2)/9. - (16*cz**2*gzp**2*MTA**2*Omega3x1**2)/9. - (16*cz**2*gzp**2*Me**4*Omega3x1**2)/(9.*MZp**2) + (32*cz**2*gzp**2*Me**2*MTA**2*Omega3x1**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MTA**4*Omega3x1**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega3x1**2)/9. - (32*cz**2*gzp**2*Me*MTA*Omega3x1*Psi3x1)/3. - (4*cz**2*gzp**2*Me**2*Psi3x1**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi3x1**2)/9. - (4*cz**2*gzp**2*Me**4*Psi3x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*Me**2*MTA**2*Psi3x1**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi3x1**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi3x1**2)/9.)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'(((-16*cz**2*gzp**2*MMU**2*Omega3x2**2)/9. - (16*cz**2*gzp**2*MTA**2*Omega3x2**2)/9. - (16*cz**2*gzp**2*MMU**4*Omega3x2**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(9.*MZp**2) - (16*cz**2*gzp**2*MTA**4*Omega3x2**2)/(9.*MZp**2) + (32*cz**2*gzp**2*MZp**2*Omega3x2**2)/9. - (32*cz**2*gzp**2*MMU*MTA*Omega3x2*Psi3x2)/3. - (4*cz**2*gzp**2*MMU**2*Psi3x2**2)/9. - (4*cz**2*gzp**2*MTA**2*Psi3x2**2)/9. - (4*cz**2*gzp**2*MMU**4*Psi3x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MMU**2*MTA**2*Psi3x2**2)/(9.*MZp**2) - (4*cz**2*gzp**2*MTA**4*Psi3x2**2)/(9.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Psi3x2**2)/9.)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'(((-32*cz**2*gzp**2*MTA**2*Omega3x3**2)/9. + (32*cz**2*gzp**2*MZp**2*Omega3x3**2)/9. - (32*cz**2*gzp**2*MTA**2*Omega3x3*Psi3x3)/3. - (8*cz**2*gzp**2*MTA**2*Psi3x3**2)/9. + (8*cz**2*gzp**2*MZp**2*Psi3x3**2)/9. - (8*cw*cz*ee*gzp*MTA**2*Omega3x3*sz)/(3.*sw) + (8*cw*cz*ee*gzp*MZp**2*Omega3x3*sz)/(3.*sw) - (4*cw*cz*ee*gzp*MTA**2*Psi3x3*sz)/sw - (40*cz*ee*gzp*MTA**2*Omega3x3*sw*sz)/(3.*cw) - (8*cz*ee*gzp*MZp**2*Omega3x3*sw*sz)/(3.*cw) + (4*cz*ee*gzp*MTA**2*Psi3x3*sw*sz)/(3.*cw) + (8*cz*ee*gzp*MZp**2*Psi3x3*sw*sz)/(3.*cw) - 5*ee**2*MTA**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MTA**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'(((-17*cz**2*gzp**2*MC**2*Xi1x2**2)/12. + 4*cz**2*gzp**2*MC*MU*Xi1x2**2 - (17*cz**2*gzp**2*MU**2*Xi1x2**2)/12. - (17*cz**2*gzp**2*MC**4*Xi1x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi1x2**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi1x2**2)/6.)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'(((-17*cz**2*gzp**2*MT**2*Xi1x3**2)/12. + 4*cz**2*gzp**2*MT*MU*Xi1x3**2 - (17*cz**2*gzp**2*MU**2*Xi1x3**2)/12. - (17*cz**2*gzp**2*MT**4*Xi1x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(6.*MZp**2) - (17*cz**2*gzp**2*MU**4*Xi1x3**2)/(12.*MZp**2) + (17*cz**2*gzp**2*MZp**2*Xi1x3**2)/6.)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-11*ee**2*MU**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MU**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + (11*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw + (cw*cz*ee*gzp*MZp**2*sz*Xi1x1)/sw - (7*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) - (17*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) + (7*cz**2*gzp**2*MU**2*Xi1x1**2)/6. + (17*cz**2*gzp**2*MZp**2*Xi1x1**2)/6.)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(MZp**2*((-4*cw*cz*ee*gzp*I2a11*MZp**2*sz)/(3.*sw) - (4*cz*ee*gzp*I2a11*MZp**2*sw*sz)/(3.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (32*cz**2*gzp**2*I2a11*MZp**2*complexconjugate(I2a11))/9. - (4*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a11))/(3.*sw) - (4*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a11))/(3.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(2*cz**2*gzp**2*I2a12*MZp**4*complexconjugate(I2a12))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(2*cz**2*gzp**2*I2a13*MZp**4*complexconjugate(I2a13))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(2*cz**2*gzp**2*I2a21*MZp**4*complexconjugate(I2a21))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(MZp**2*((-4*cw*cz*ee*gzp*I2a22*MZp**2*sz)/(3.*sw) - (4*cz*ee*gzp*I2a22*MZp**2*sw*sz)/(3.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (32*cz**2*gzp**2*I2a22*MZp**2*complexconjugate(I2a22))/9. - (4*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a22))/(3.*sw) - (4*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a22))/(3.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(2*cz**2*gzp**2*I2a23*MZp**4*complexconjugate(I2a23))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(2*cz**2*gzp**2*I2a31*MZp**4*complexconjugate(I2a31))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(2*cz**2*gzp**2*I2a32*MZp**4*complexconjugate(I2a32))/(27.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(MZp**2*((-4*cw*cz*ee*gzp*I2a33*MZp**2*sz)/(3.*sw) - (4*cz*ee*gzp*I2a33*MZp**2*sw*sz)/(3.*cw) + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + (32*cz**2*gzp**2*I2a33*MZp**2*complexconjugate(I2a33))/9. - (4*cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I2a33))/(3.*sw) - (4*cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I2a33))/(3.*cw)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2*sz**2)/sw**2 - (17*cw**2*ee**2*MZp**2*sz**2)/sw**2 + (4*cw**2*ee**2*MZp**4*sz**2)/(MW**2*sw**2) + (cw**2*ee**2*MZp**6*sz**2)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)'})



==> anc/DY3p_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/DY3p_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/DY3p_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/DY3p_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_F',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 2 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MsF = Parameter(name = 'MsF',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MsF}',
                lhablock = 'MASS',
                lhacode = [ 125 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WsF = Parameter(name = 'WsF',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WsF}',
                lhablock = 'DECAY',
                lhacode = [ 125 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

vevF = Parameter(name = 'vevF',
                 nature = 'internal',
                 type = 'real',
                 value = '1000.',
                 texname = '\\text{vevF}')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Psi1x1 = Parameter(name = 'Psi1x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x1}')

Psi1x2 = Parameter(name = 'Psi1x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x2}')

Psi1x3 = Parameter(name = 'Psi1x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi1x3}')

Psi2x1 = Parameter(name = 'Psi2x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x1}')

Psi2x2 = Parameter(name = 'Psi2x2',
                   nature = 'internal',
                   type = 'real',
                   value = '1',
                   texname = '\\text{Psi2x2}')

Psi2x3 = Parameter(name = 'Psi2x3',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi2x3}')

Psi3x1 = Parameter(name = 'Psi3x1',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x1}')

Psi3x2 = Parameter(name = 'Psi3x2',
                   nature = 'internal',
                   type = 'real',
                   value = '0',
                   texname = '\\text{Psi3x2}')

Psi3x3 = Parameter(name = 'Psi3x3',
                   nature = 'internal',
                   type = 'real',
                   value = '-2.5',
                   texname = '\\text{Psi3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '-0.625',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

sz = Parameter(name = 'sz',
               nature = 'internal',
               type = 'real',
               value = '(gzp*MZ**2)/(MZp**2*cmath.sqrt(g1**2 + gw**2))',
               texname = 's_z')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

cz = Parameter(name = 'cz',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sz**2)',
               texname = 'c_z')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*Xi3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*Xi3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')



==> anc/DY3p_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0,
                      YF = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

G__minus__ = G__plus__.anti()

sF = Particle(pdg_code = 125,
              name = 'sF',
              antiname = 'sF~',
              spin = 1,
              color = 1,
              mass = Param.MsF,
              width = Param.WsF,
              texname = 'sF',
              antitexname = 'sF~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

sF__tilde__ = sF.anti()



==> anc/DY3p_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/DY3p_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 14:13:55


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_27})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_118})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_161})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_164})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_159})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_162})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_163})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_166})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_167})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_160})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_165})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_119})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_61})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_108})

V_21 = Vertex(name = 'V_21',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_62})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_24 = Vertex(name = 'V_24',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_120})

V_25 = Vertex(name = 'V_25',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_26 = Vertex(name = 'V_26',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_109})

V_27 = Vertex(name = 'V_27',
              particles = [ P.Z, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_116})

V_28 = Vertex(name = 'V_28',
              particles = [ P.Z, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_121})

V_29 = Vertex(name = 'V_29',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_105})

V_30 = Vertex(name = 'V_30',
              particles = [ P.Zp, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_117})

V_31 = Vertex(name = 'V_31',
              particles = [ P.Zp, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_122})

V_32 = Vertex(name = 'V_32',
              particles = [ P.W__minus__, P.W__plus__, P.Zp, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_113})

V_33 = Vertex(name = 'V_33',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_96})

V_34 = Vertex(name = 'V_34',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_87})

V_35 = Vertex(name = 'V_35',
              particles = [ P.mu__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_88,(0,1):C.GC_97})

V_36 = Vertex(name = 'V_36',
              particles = [ P.ta__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_89,(0,1):C.GC_98})

V_37 = Vertex(name = 'V_37',
              particles = [ P.e__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_90,(0,1):C.GC_99})

V_38 = Vertex(name = 'V_38',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_100})

V_39 = Vertex(name = 'V_39',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_91})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ta__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_92,(0,1):C.GC_101})

V_41 = Vertex(name = 'V_41',
              particles = [ P.e__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_93,(0,1):C.GC_102})

V_42 = Vertex(name = 'V_42',
              particles = [ P.mu__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_94,(0,1):C.GC_103})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,2):C.GC_65,(0,1):C.GC_104})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_95})

V_45 = Vertex(name = 'V_45',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_28,(0,2):C.GC_112,(0,1):C.GC_37})

V_46 = Vertex(name = 'V_46',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_47 = Vertex(name = 'V_47',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_29,(0,1):C.GC_38})

V_48 = Vertex(name = 'V_48',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_30,(0,1):C.GC_39})

V_49 = Vertex(name = 'V_49',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_31,(0,1):C.GC_40})

V_50 = Vertex(name = 'V_50',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_32,(0,2):C.GC_112,(0,1):C.GC_41})

V_51 = Vertex(name = 'V_51',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_52 = Vertex(name = 'V_52',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_33,(0,1):C.GC_42})

V_53 = Vertex(name = 'V_53',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_34,(0,1):C.GC_43})

V_54 = Vertex(name = 'V_54',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_35,(0,1):C.GC_44})

V_55 = Vertex(name = 'V_55',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_36,(0,2):C.GC_112,(0,1):C.GC_45})

V_56 = Vertex(name = 'V_56',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_107})

V_57 = Vertex(name = 'V_57',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_58 = Vertex(name = 'V_58',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_125})

V_59 = Vertex(name = 'V_59',
              particles = [ P.c__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_129})

V_60 = Vertex(name = 'V_60',
              particles = [ P.t__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_133})

V_61 = Vertex(name = 'V_61',
              particles = [ P.u__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_137})

V_62 = Vertex(name = 'V_62',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_63 = Vertex(name = 'V_63',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_141})

V_64 = Vertex(name = 'V_64',
              particles = [ P.t__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_145})

V_65 = Vertex(name = 'V_65',
              particles = [ P.u__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_149})

V_66 = Vertex(name = 'V_66',
              particles = [ P.c__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_153})

V_67 = Vertex(name = 'V_67',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_60,(0,1):C.GC_63})

V_68 = Vertex(name = 'V_68',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_157})

V_69 = Vertex(name = 'V_69',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_70 = Vertex(name = 'V_70',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_123})

V_71 = Vertex(name = 'V_71',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_127})

V_72 = Vertex(name = 'V_72',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_131})

V_73 = Vertex(name = 'V_73',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_135})

V_74 = Vertex(name = 'V_74',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_75 = Vertex(name = 'V_75',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_139})

V_76 = Vertex(name = 'V_76',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_143})

V_77 = Vertex(name = 'V_77',
              particles = [ P.u__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_147})

V_78 = Vertex(name = 'V_78',
              particles = [ P.c__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_151})

V_79 = Vertex(name = 'V_79',
              particles = [ P.t__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_106,(0,1):C.GC_110})

V_80 = Vertex(name = 'V_80',
              particles = [ P.t__tilde__, P.t, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV5 ],
              couplings = {(0,0):C.GC_155})

V_81 = Vertex(name = 'V_81',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_82 = Vertex(name = 'V_82',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_83 = Vertex(name = 'V_83',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_84 = Vertex(name = 'V_84',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_85 = Vertex(name = 'V_85',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_86 = Vertex(name = 'V_86',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_87 = Vertex(name = 'V_87',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_88 = Vertex(name = 'V_88',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_89 = Vertex(name = 'V_89',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_90 = Vertex(name = 'V_90',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_91 = Vertex(name = 'V_91',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_92 = Vertex(name = 'V_92',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_93 = Vertex(name = 'V_93',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_94 = Vertex(name = 'V_94',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_95 = Vertex(name = 'V_95',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_96 = Vertex(name = 'V_96',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_97 = Vertex(name = 'V_97',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_98 = Vertex(name = 'V_98',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_99 = Vertex(name = 'V_99',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_100 = Vertex(name = 'V_100',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_54})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_55})

V_102 = Vertex(name = 'V_102',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_56})

V_103 = Vertex(name = 'V_103',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_57})

V_104 = Vertex(name = 'V_104',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_58})

V_105 = Vertex(name = 'V_105',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_168})

V_106 = Vertex(name = 'V_106',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_171})

V_107 = Vertex(name = 'V_107',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_174})

V_108 = Vertex(name = 'V_108',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_169})

V_109 = Vertex(name = 'V_109',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_172})

V_110 = Vertex(name = 'V_110',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_175})

V_111 = Vertex(name = 'V_111',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_170})

V_112 = Vertex(name = 'V_112',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_173})

V_113 = Vertex(name = 'V_113',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_176})

V_114 = Vertex(name = 'V_114',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_115 = Vertex(name = 'V_115',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_116 = Vertex(name = 'V_116',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_117 = Vertex(name = 'V_117',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_118 = Vertex(name = 'V_118',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_119 = Vertex(name = 'V_119',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_120 = Vertex(name = 'V_120',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_121 = Vertex(name = 'V_121',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_69,(0,1):C.GC_126})

V_122 = Vertex(name = 'V_122',
               particles = [ P.s__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_70,(0,1):C.GC_130})

V_123 = Vertex(name = 'V_123',
               particles = [ P.b__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_71,(0,1):C.GC_134})

V_124 = Vertex(name = 'V_124',
               particles = [ P.d__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_72,(0,1):C.GC_138})

V_125 = Vertex(name = 'V_125',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_126 = Vertex(name = 'V_126',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_73,(0,1):C.GC_142})

V_127 = Vertex(name = 'V_127',
               particles = [ P.b__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_74,(0,1):C.GC_146})

V_128 = Vertex(name = 'V_128',
               particles = [ P.d__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_75,(0,1):C.GC_150})

V_129 = Vertex(name = 'V_129',
               particles = [ P.s__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_76,(0,1):C.GC_154})

V_130 = Vertex(name = 'V_130',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_131 = Vertex(name = 'V_131',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_77,(0,1):C.GC_158})

V_132 = Vertex(name = 'V_132',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_9,(0,1):C.GC_111})

V_133 = Vertex(name = 'V_133',
               particles = [ P.d__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_124})

V_134 = Vertex(name = 'V_134',
               particles = [ P.s__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_10,(0,1):C.GC_128})

V_135 = Vertex(name = 'V_135',
               particles = [ P.b__tilde__, P.d, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_11,(0,1):C.GC_132})

V_136 = Vertex(name = 'V_136',
               particles = [ P.d__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_12,(0,1):C.GC_136})

V_137 = Vertex(name = 'V_137',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_13,(0,1):C.GC_111})

V_138 = Vertex(name = 'V_138',
               particles = [ P.s__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_140})

V_139 = Vertex(name = 'V_139',
               particles = [ P.b__tilde__, P.s, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_14,(0,1):C.GC_144})

V_140 = Vertex(name = 'V_140',
               particles = [ P.d__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_15,(0,1):C.GC_148})

V_141 = Vertex(name = 'V_141',
               particles = [ P.s__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_16,(0,1):C.GC_152})

V_142 = Vertex(name = 'V_142',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_17,(0,1):C.GC_111})

V_143 = Vertex(name = 'V_143',
               particles = [ P.b__tilde__, P.b, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_114,(0,1):C.GC_156})

V_144 = Vertex(name = 'V_144',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_145 = Vertex(name = 'V_145',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_78})

V_146 = Vertex(name = 'V_146',
               particles = [ P.vm__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_79})

V_147 = Vertex(name = 'V_147',
               particles = [ P.vt__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_80})

V_148 = Vertex(name = 'V_148',
               particles = [ P.ve__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_81})

V_149 = Vertex(name = 'V_149',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_150 = Vertex(name = 'V_150',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_82})

V_151 = Vertex(name = 'V_151',
               particles = [ P.vt__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_83})

V_152 = Vertex(name = 'V_152',
               particles = [ P.ve__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_84})

V_153 = Vertex(name = 'V_153',
               particles = [ P.vm__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_85})

V_154 = Vertex(name = 'V_154',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_155 = Vertex(name = 'V_155',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_86})

V_156 = Vertex(name = 'V_156',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_157 = Vertex(name = 'V_157',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_158 = Vertex(name = 'V_158',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_19})

V_159 = Vertex(name = 'V_159',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_20})

V_160 = Vertex(name = 'V_160',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_21})

V_161 = Vertex(name = 'V_161',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_22})

V_162 = Vertex(name = 'V_162',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_163 = Vertex(name = 'V_163',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_164 = Vertex(name = 'V_164',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_165 = Vertex(name = 'V_165',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_166 = Vertex(name = 'V_166',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_167 = Vertex(name = 'V_167',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})



==> anc/DY3p_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/README <==
*_2d.dat are datafiles from global fits in https://arxiv.org/pdf/2103.12056.pdf
combined.ipynb is a Jupytper notebook to make Fig. 3 from these data files.
*.zip constitute the UFO and feynrules files for each model. 

==> anc/Y3_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:51


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Y3_UFO/Y3.log <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:52:07


# 
# This is the logfile for the model Standard Model

# Authors: T. Corbett, B. Allanach
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 43
   * Number of flavored vertices: 143
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
      - Quantum number YF conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 179 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 17 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   >>>> Non positive interaction order QED found for coupling GC_104.
   >>>> Non positive interaction order QED found for coupling GC_107.
   >>>> Non positive interaction order QED found for coupling GC_108.
   * 186 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Y3_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators

import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "T. Corbett, B. Allanach"
__date__ = "09. 06. 2021"
__version__= "1.0"


==> anc/Y3_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)



==> anc/Y3_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(Cd1x1*cz*complex(0,1)*gzp)/6.',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(Cd1x2*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(Cd1x3*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(Cd2x1*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(Cd2x2*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(Cd2x3*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(Cd3x1*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(Cd3x2*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(Cd3x3*cz*complex(0,1)*gzp)/6.',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(Cl1x1*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(Cl1x2*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(Cl1x3*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(Cl2x1*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(Cl2x2*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(Cl2x3*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(Cl3x1*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(Cl3x2*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(Cl3x3*cz*complex(0,1)*gzp)/2.',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(cz**2*complex(0,1)*gzp**2)/2.',
                 order = {'NP':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '-(cz*complex(0,1)*gzp*I1a11)/6.',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '-(cz*complex(0,1)*gzp*I1a12)/6.',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '-(cz*complex(0,1)*gzp*I1a13)/6.',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '-(cz*complex(0,1)*gzp*I1a21)/6.',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '-(cz*complex(0,1)*gzp*I1a22)/6.',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '-(cz*complex(0,1)*gzp*I1a23)/6.',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '-(cz*complex(0,1)*gzp*I1a31)/6.',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '-(cz*complex(0,1)*gzp*I1a32)/6.',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-(cz*complex(0,1)*gzp*I1a33)/6.',
                 order = {'NP':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_40 = Coupling(name = 'GC_40',
                 value = '(cw**2*cz**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_41 = Coupling(name = 'GC_41',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '-(cw*cz*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(cw*cz*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(-2*cw*cz*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_54 = Coupling(name = 'GC_54',
                 value = '-(cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(-2*cz*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw) - (cz*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(cw*cz*ee*complex(0,1))/(2.*sw) + (cz*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = 'cz**2*ee**2*complex(0,1) + (cw**2*cz**2*ee**2*complex(0,1))/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '-(Cd1x1*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '-(Cd1x2*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '-(Cd1x3*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-(Cd2x1*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '-(Cd2x2*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-(Cd2x3*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(Cd3x1*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-(Cd3x2*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(Cd3x3*complex(0,1)*gzp*sz)/6.',
                 order = {'NP':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '(Cl1x1*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(Cl1x2*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '(Cl1x3*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(Cl2x1*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(Cl2x2*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(Cl2x3*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '(Cl3x1*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(Cl3x2*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(Cl3x3*complex(0,1)*gzp*sz)/2.',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '(cz*complex(0,1)*gzp**2*sz)/2.',
                 order = {'NP':2})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(complex(0,1)*gzp*I1a11*sz)/6.',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gzp*I1a12*sz)/6.',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-(complex(0,1)*gzp*I1a13*sz)/6.',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-(complex(0,1)*gzp*I1a21*sz)/6.',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-(complex(0,1)*gzp*I1a22*sz)/6.',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-(complex(0,1)*gzp*I1a23*sz)/6.',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-(complex(0,1)*gzp*I1a31*sz)/6.',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(complex(0,1)*gzp*I1a32*sz)/6.',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-(complex(0,1)*gzp*I1a33*sz)/6.',
                 order = {'NP':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-((cw**2*cz*ee**2*complex(0,1)*sz)/sw**2)',
                 order = {'QED':2})

GC_89 = Coupling(name = 'GC_89',
                 value = '(cw*ee*complex(0,1)*sz)/(2.*sw)',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-((cw*ee*complex(0,1)*sz)/sw)',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(2*cw*ee**2*complex(0,1)*sz)/sw',
                 order = {'QED':2})

GC_92 = Coupling(name = 'GC_92',
                 value = '(ee*complex(0,1)*sw*sz)/(6.*cw)',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '-(ee*complex(0,1)*sw*sz)/(2.*cw)',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(2*ee*complex(0,1)*sw*sz)/(3.*cw)',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(complex(0,1)*gzp**2*sz**2)/2.',
                 order = {'NP':2})

GC_96 = Coupling(name = 'GC_96',
                 value = '(cw**2*ee**2*complex(0,1)*sz**2)/sw**2',
                 order = {'QED':2})

GC_97 = Coupling(name = 'GC_97',
                 value = '-(cw*ee*complex(0,1)*sz)/(2.*sw) + (ee*complex(0,1)*sw*sz)/(6.*cw)',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-(cw*ee*complex(0,1)*sz)/(2.*sw) - (ee*complex(0,1)*sw*sz)/(2.*cw)',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '-((cw*cz*ee*complex(0,1)*gzp*sz)/sw) - (cz*ee*complex(0,1)*gzp*sw*sz)/cw',
                 order = {'NP':1,'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '(cw*cz*ee*complex(0,1)*gzp*sz)/sw + (cz*ee*complex(0,1)*gzp*sw*sz)/cw',
                  order = {'NP':1,'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '-(cz*ee**2*complex(0,1)*sz) - (cw**2*cz*ee**2*complex(0,1)*sz)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz)/(2.*cw**2)',
                  order = {'QED':2})

GC_102 = Coupling(name = 'GC_102',
                  value = '-(cw*cz**2*ee*complex(0,1)*gzp)/(2.*sw) - (cz**2*ee*complex(0,1)*gzp*sw)/(2.*cw) + (cw*ee*complex(0,1)*gzp*sz**2)/(2.*sw) + (ee*complex(0,1)*gzp*sw*sz**2)/(2.*cw)',
                  order = {'NP':1,'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = 'ee**2*complex(0,1)*sz**2 + (cw**2*ee**2*complex(0,1)*sz**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_104 = Coupling(name = 'GC_104',
                  value = '(cz**2*complex(0,1)*gzp**2*vev)/2.',
                  order = {'NP':2,'QED':-1})

GC_105 = Coupling(name = 'GC_105',
                  value = '-6*complex(0,1)*lam*vev',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(cz*complex(0,1)*gzp**2*sz*vev)/2.',
                  order = {'NP':2,'QED':-1})

GC_108 = Coupling(name = 'GC_108',
                  value = '(complex(0,1)*gzp**2*sz**2*vev)/2.',
                  order = {'NP':2,'QED':-1})

GC_109 = Coupling(name = 'GC_109',
                  value = 'cz**2*ee**2*complex(0,1)*vev + (cw**2*cz**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cz**2*ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '-((cw*cz*ee*complex(0,1)*gzp*sz*vev)/sw) - (cz*ee*complex(0,1)*gzp*sw*sz*vev)/cw',
                  order = {'NP':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(cw*cz*ee*complex(0,1)*gzp*sz*vev)/sw + (cz*ee*complex(0,1)*gzp*sw*sz*vev)/cw',
                  order = {'NP':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-(cz*ee**2*complex(0,1)*sz*vev) - (cw**2*cz*ee**2*complex(0,1)*sz*vev)/(2.*sw**2) - (cz*ee**2*complex(0,1)*sw**2*sz*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '-(cw*cz**2*ee*complex(0,1)*gzp*vev)/(2.*sw) - (cz**2*ee*complex(0,1)*gzp*sw*vev)/(2.*cw) + (cw*ee*complex(0,1)*gzp*sz**2*vev)/(2.*sw) + (ee*complex(0,1)*gzp*sw*sz**2*vev)/(2.*cw)',
                  order = {'NP':1})

GC_114 = Coupling(name = 'GC_114',
                  value = 'ee**2*complex(0,1)*sz**2*vev + (cw**2*ee**2*complex(0,1)*sz**2*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*sz**2*vev)/(2.*cw**2)',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(cz*complex(0,1)*gzp*Xi1x1)/3.',
                  order = {'NP':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(-2*cz*complex(0,1)*gzp*Xi1x1)/3.',
                  order = {'NP':1})

GC_117 = Coupling(name = 'GC_117',
                  value = 'cz*complex(0,1)*gzp*Xi1x1',
                  order = {'NP':1})

GC_118 = Coupling(name = 'GC_118',
                  value = '(complex(0,1)*gzp*sz*Xi1x1)/3.',
                  order = {'NP':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '(-2*complex(0,1)*gzp*sz*Xi1x1)/3.',
                  order = {'NP':1})

GC_120 = Coupling(name = 'GC_120',
                  value = 'complex(0,1)*gzp*sz*Xi1x1',
                  order = {'NP':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '(cz*complex(0,1)*gzp*Xi1x2)/3.',
                  order = {'NP':1})

GC_122 = Coupling(name = 'GC_122',
                  value = '(-2*cz*complex(0,1)*gzp*Xi1x2)/3.',
                  order = {'NP':1})

GC_123 = Coupling(name = 'GC_123',
                  value = 'cz*complex(0,1)*gzp*Xi1x2',
                  order = {'NP':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '(complex(0,1)*gzp*sz*Xi1x2)/3.',
                  order = {'NP':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '(-2*complex(0,1)*gzp*sz*Xi1x2)/3.',
                  order = {'NP':1})

GC_126 = Coupling(name = 'GC_126',
                  value = 'complex(0,1)*gzp*sz*Xi1x2',
                  order = {'NP':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '(cz*complex(0,1)*gzp*Xi1x3)/3.',
                  order = {'NP':1})

GC_128 = Coupling(name = 'GC_128',
                  value = '(-2*cz*complex(0,1)*gzp*Xi1x3)/3.',
                  order = {'NP':1})

GC_129 = Coupling(name = 'GC_129',
                  value = 'cz*complex(0,1)*gzp*Xi1x3',
                  order = {'NP':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '(complex(0,1)*gzp*sz*Xi1x3)/3.',
                  order = {'NP':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '(-2*complex(0,1)*gzp*sz*Xi1x3)/3.',
                  order = {'NP':1})

GC_132 = Coupling(name = 'GC_132',
                  value = 'complex(0,1)*gzp*sz*Xi1x3',
                  order = {'NP':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '(cz*complex(0,1)*gzp*Xi2x1)/3.',
                  order = {'NP':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(-2*cz*complex(0,1)*gzp*Xi2x1)/3.',
                  order = {'NP':1})

GC_135 = Coupling(name = 'GC_135',
                  value = 'cz*complex(0,1)*gzp*Xi2x1',
                  order = {'NP':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(complex(0,1)*gzp*sz*Xi2x1)/3.',
                  order = {'NP':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '(-2*complex(0,1)*gzp*sz*Xi2x1)/3.',
                  order = {'NP':1})

GC_138 = Coupling(name = 'GC_138',
                  value = 'complex(0,1)*gzp*sz*Xi2x1',
                  order = {'NP':1})

GC_139 = Coupling(name = 'GC_139',
                  value = '(cz*complex(0,1)*gzp*Xi2x2)/3.',
                  order = {'NP':1})

GC_140 = Coupling(name = 'GC_140',
                  value = '(-2*cz*complex(0,1)*gzp*Xi2x2)/3.',
                  order = {'NP':1})

GC_141 = Coupling(name = 'GC_141',
                  value = 'cz*complex(0,1)*gzp*Xi2x2',
                  order = {'NP':1})

GC_142 = Coupling(name = 'GC_142',
                  value = '(complex(0,1)*gzp*sz*Xi2x2)/3.',
                  order = {'NP':1})

GC_143 = Coupling(name = 'GC_143',
                  value = '(-2*complex(0,1)*gzp*sz*Xi2x2)/3.',
                  order = {'NP':1})

GC_144 = Coupling(name = 'GC_144',
                  value = 'complex(0,1)*gzp*sz*Xi2x2',
                  order = {'NP':1})

GC_145 = Coupling(name = 'GC_145',
                  value = '(cz*complex(0,1)*gzp*Xi2x3)/3.',
                  order = {'NP':1})

GC_146 = Coupling(name = 'GC_146',
                  value = '(-2*cz*complex(0,1)*gzp*Xi2x3)/3.',
                  order = {'NP':1})

GC_147 = Coupling(name = 'GC_147',
                  value = 'cz*complex(0,1)*gzp*Xi2x3',
                  order = {'NP':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '(complex(0,1)*gzp*sz*Xi2x3)/3.',
                  order = {'NP':1})

GC_149 = Coupling(name = 'GC_149',
                  value = '(-2*complex(0,1)*gzp*sz*Xi2x3)/3.',
                  order = {'NP':1})

GC_150 = Coupling(name = 'GC_150',
                  value = 'complex(0,1)*gzp*sz*Xi2x3',
                  order = {'NP':1})

GC_151 = Coupling(name = 'GC_151',
                  value = '(cz*complex(0,1)*gzp*Xi3x1)/3.',
                  order = {'NP':1})

GC_152 = Coupling(name = 'GC_152',
                  value = '(-2*cz*complex(0,1)*gzp*Xi3x1)/3.',
                  order = {'NP':1})

GC_153 = Coupling(name = 'GC_153',
                  value = 'cz*complex(0,1)*gzp*Xi3x1',
                  order = {'NP':1})

GC_154 = Coupling(name = 'GC_154',
                  value = '(complex(0,1)*gzp*sz*Xi3x1)/3.',
                  order = {'NP':1})

GC_155 = Coupling(name = 'GC_155',
                  value = '(-2*complex(0,1)*gzp*sz*Xi3x1)/3.',
                  order = {'NP':1})

GC_156 = Coupling(name = 'GC_156',
                  value = 'complex(0,1)*gzp*sz*Xi3x1',
                  order = {'NP':1})

GC_157 = Coupling(name = 'GC_157',
                  value = '(cz*complex(0,1)*gzp*Xi3x2)/3.',
                  order = {'NP':1})

GC_158 = Coupling(name = 'GC_158',
                  value = '(-2*cz*complex(0,1)*gzp*Xi3x2)/3.',
                  order = {'NP':1})

GC_159 = Coupling(name = 'GC_159',
                  value = 'cz*complex(0,1)*gzp*Xi3x2',
                  order = {'NP':1})

GC_160 = Coupling(name = 'GC_160',
                  value = '(complex(0,1)*gzp*sz*Xi3x2)/3.',
                  order = {'NP':1})

GC_161 = Coupling(name = 'GC_161',
                  value = '(-2*complex(0,1)*gzp*sz*Xi3x2)/3.',
                  order = {'NP':1})

GC_162 = Coupling(name = 'GC_162',
                  value = 'complex(0,1)*gzp*sz*Xi3x2',
                  order = {'NP':1})

GC_163 = Coupling(name = 'GC_163',
                  value = '(cz*complex(0,1)*gzp*Xi3x3)/3.',
                  order = {'NP':1})

GC_164 = Coupling(name = 'GC_164',
                  value = '(-2*cz*complex(0,1)*gzp*Xi3x3)/3.',
                  order = {'NP':1})

GC_165 = Coupling(name = 'GC_165',
                  value = 'cz*complex(0,1)*gzp*Xi3x3',
                  order = {'NP':1})

GC_166 = Coupling(name = 'GC_166',
                  value = '(complex(0,1)*gzp*sz*Xi3x3)/3.',
                  order = {'NP':1})

GC_167 = Coupling(name = 'GC_167',
                  value = '(-2*complex(0,1)*gzp*sz*Xi3x3)/3.',
                  order = {'NP':1})

GC_168 = Coupling(name = 'GC_168',
                  value = 'complex(0,1)*gzp*sz*Xi3x3',
                  order = {'NP':1})

GC_169 = Coupling(name = 'GC_169',
                  value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_170 = Coupling(name = 'GC_170',
                  value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_171 = Coupling(name = 'GC_171',
                  value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_172 = Coupling(name = 'GC_172',
                  value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_173 = Coupling(name = 'GC_173',
                  value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_175 = Coupling(name = 'GC_175',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_176 = Coupling(name = 'GC_176',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_177 = Coupling(name = 'GC_177',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_178 = Coupling(name = 'GC_178',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_179 = Coupling(name = 'GC_179',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_180 = Coupling(name = 'GC_180',
                  value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_181 = Coupling(name = 'GC_181',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_182 = Coupling(name = 'GC_182',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_183 = Coupling(name = 'GC_183',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_184 = Coupling(name = 'GC_184',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_185 = Coupling(name = 'GC_185',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_186 = Coupling(name = 'GC_186',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/Y3_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'((Cd1x3*gzp**2*MB*MD*sz**2*Xi1x3 + (gzp**2*MB**2*sz**2*Xi1x3**2)/3. + (gzp**2*MD**2*sz**2*Xi1x3**2)/3. + (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. + (Cd1x3*gzp**2*MB**2*sz**2*complexconjugate(Cd1x3))/12. + (Cd1x3*gzp**2*MD**2*sz**2*complexconjugate(Cd1x3))/12. + (Cd1x3*gzp**2*MB**4*sz**2*complexconjugate(Cd1x3))/(12.*MZ**2) - (Cd1x3*gzp**2*MB**2*MD**2*sz**2*complexconjugate(Cd1x3))/(6.*MZ**2) + (Cd1x3*gzp**2*MD**4*sz**2*complexconjugate(Cd1x3))/(12.*MZ**2) - (Cd1x3*gzp**2*MZ**2*sz**2*complexconjugate(Cd1x3))/6. + gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'((Cd2x3*gzp**2*MB*MS*sz**2*Xi2x3 + (gzp**2*MB**2*sz**2*Xi2x3**2)/3. + (gzp**2*MS**2*sz**2*Xi2x3**2)/3. + (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. + (Cd2x3*gzp**2*MB**2*sz**2*complexconjugate(Cd2x3))/12. + (Cd2x3*gzp**2*MS**2*sz**2*complexconjugate(Cd2x3))/12. + (Cd2x3*gzp**2*MB**4*sz**2*complexconjugate(Cd2x3))/(12.*MZ**2) - (Cd2x3*gzp**2*MB**2*MS**2*sz**2*complexconjugate(Cd2x3))/(6.*MZ**2) + (Cd2x3*gzp**2*MS**4*sz**2*complexconjugate(Cd2x3))/(12.*MZ**2) - (Cd2x3*gzp**2*MZ**2*sz**2*complexconjugate(Cd2x3))/6. + gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((Cd1x3*cz**2*gzp**2*MB*MD*Xi1x3 + (cz**2*gzp**2*MB**2*Xi1x3**2)/3. + (cz**2*gzp**2*MD**2*Xi1x3**2)/3. + (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. + (Cd1x3*cz**2*gzp**2*MB**2*complexconjugate(Cd1x3))/12. + (Cd1x3*cz**2*gzp**2*MD**2*complexconjugate(Cd1x3))/12. + (Cd1x3*cz**2*gzp**2*MB**4*complexconjugate(Cd1x3))/(12.*MZp**2) - (Cd1x3*cz**2*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3))/(6.*MZp**2) + (Cd1x3*cz**2*gzp**2*MD**4*complexconjugate(Cd1x3))/(12.*MZp**2) - (Cd1x3*cz**2*gzp**2*MZp**2*complexconjugate(Cd1x3))/6. + cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((Cd2x3*cz**2*gzp**2*MB*MS*Xi2x3 + (cz**2*gzp**2*MB**2*Xi2x3**2)/3. + (cz**2*gzp**2*MS**2*Xi2x3**2)/3. + (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. + (Cd2x3*cz**2*gzp**2*MB**2*complexconjugate(Cd2x3))/12. + (Cd2x3*cz**2*gzp**2*MS**2*complexconjugate(Cd2x3))/12. + (Cd2x3*cz**2*gzp**2*MB**4*complexconjugate(Cd2x3))/(12.*MZp**2) - (Cd2x3*cz**2*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3))/(6.*MZp**2) + (Cd2x3*cz**2*gzp**2*MS**4*complexconjugate(Cd2x3))/(12.*MZp**2) - (Cd2x3*cz**2*gzp**2*MZp**2*complexconjugate(Cd2x3))/6. + cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.t):'((-2*gzp**2*I1a32*MC*MT*sz**2*Xi3x2 + (4*gzp**2*MC**2*sz**2*Xi3x2**2)/3. + (4*gzp**2*MT**2*sz**2*Xi3x2**2)/3. + (4*gzp**2*MC**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(3.*MZ**2) + (4*gzp**2*MT**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. + (gzp**2*I1a32*MC**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MT**2*sz**2*complexconjugate(I1a32))/12. + (gzp**2*I1a32*MC**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MC**2*MT**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) + (gzp**2*I1a32*MT**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) - (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. - 2*gzp**2*MC*MT*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Z,P.u):'((-2*gzp**2*I1a12*MC*MU*sz**2*Xi1x2 + (4*gzp**2*MC**2*sz**2*Xi1x2**2)/3. + (4*gzp**2*MU**2*sz**2*Xi1x2**2)/3. + (4*gzp**2*MC**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(3.*MZ**2) + (4*gzp**2*MU**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. + (gzp**2*I1a12*MC**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MU**2*sz**2*complexconjugate(I1a12))/12. + (gzp**2*I1a12*MC**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MC**2*MU**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) + (gzp**2*I1a12*MU**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) - (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. - 2*gzp**2*MC*MU*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-2*cz**2*gzp**2*I1a32*MC*MT*Xi3x2 + (4*cz**2*gzp**2*MC**2*Xi3x2**2)/3. + (4*cz**2*gzp**2*MT**2*Xi3x2**2)/3. + (4*cz**2*gzp**2*MC**4*Xi3x2**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MT**4*Xi3x2**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. + (cz**2*gzp**2*I1a32*MC**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MT**2*complexconjugate(I1a32))/12. + (cz**2*gzp**2*I1a32*MC**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MC**2*MT**2*complexconjugate(I1a32))/(6.*MZp**2) + (cz**2*gzp**2*I1a32*MT**4*complexconjugate(I1a32))/(12.*MZp**2) - (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. - 2*cz**2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-2*cz**2*gzp**2*I1a12*MC*MU*Xi1x2 + (4*cz**2*gzp**2*MC**2*Xi1x2**2)/3. + (4*cz**2*gzp**2*MU**2*Xi1x2**2)/3. + (4*cz**2*gzp**2*MC**4*Xi1x2**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MU**4*Xi1x2**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. + (cz**2*gzp**2*I1a12*MC**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MU**2*complexconjugate(I1a12))/12. + (cz**2*gzp**2*I1a12*MC**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MC**2*MU**2*complexconjugate(I1a12))/(6.*MZp**2) + (cz**2*gzp**2*I1a12*MU**4*complexconjugate(I1a12))/(12.*MZp**2) - (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. - 2*cz**2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'((Cd3x1*gzp**2*MB*MD*sz**2*Xi3x1 + (gzp**2*MB**2*sz**2*Xi3x1**2)/3. + (gzp**2*MD**2*sz**2*Xi3x1**2)/3. + (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) + (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. + (Cd3x1*gzp**2*MB**2*sz**2*complexconjugate(Cd3x1))/12. + (Cd3x1*gzp**2*MD**2*sz**2*complexconjugate(Cd3x1))/12. + (Cd3x1*gzp**2*MB**4*sz**2*complexconjugate(Cd3x1))/(12.*MZ**2) - (Cd3x1*gzp**2*MB**2*MD**2*sz**2*complexconjugate(Cd3x1))/(6.*MZ**2) + (Cd3x1*gzp**2*MD**4*sz**2*complexconjugate(Cd3x1))/(12.*MZ**2) - (Cd3x1*gzp**2*MZ**2*sz**2*complexconjugate(Cd3x1))/6. + gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'((Cd2x1*gzp**2*MD*MS*sz**2*Xi2x1 + (gzp**2*MD**2*sz**2*Xi2x1**2)/3. + (gzp**2*MS**2*sz**2*Xi2x1**2)/3. + (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. + (Cd2x1*gzp**2*MD**2*sz**2*complexconjugate(Cd2x1))/12. + (Cd2x1*gzp**2*MS**2*sz**2*complexconjugate(Cd2x1))/12. + (Cd2x1*gzp**2*MD**4*sz**2*complexconjugate(Cd2x1))/(12.*MZ**2) - (Cd2x1*gzp**2*MD**2*MS**2*sz**2*complexconjugate(Cd2x1))/(6.*MZ**2) + (Cd2x1*gzp**2*MS**4*sz**2*complexconjugate(Cd2x1))/(12.*MZ**2) - (Cd2x1*gzp**2*MZ**2*sz**2*complexconjugate(Cd2x1))/6. + gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((Cd3x1*cz**2*gzp**2*MB*MD*Xi3x1 + (cz**2*gzp**2*MB**2*Xi3x1**2)/3. + (cz**2*gzp**2*MD**2*Xi3x1**2)/3. + (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. + (Cd3x1*cz**2*gzp**2*MB**2*complexconjugate(Cd3x1))/12. + (Cd3x1*cz**2*gzp**2*MD**2*complexconjugate(Cd3x1))/12. + (Cd3x1*cz**2*gzp**2*MB**4*complexconjugate(Cd3x1))/(12.*MZp**2) - (Cd3x1*cz**2*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1))/(6.*MZp**2) + (Cd3x1*cz**2*gzp**2*MD**4*complexconjugate(Cd3x1))/(12.*MZp**2) - (Cd3x1*cz**2*gzp**2*MZp**2*complexconjugate(Cd3x1))/6. + cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((Cd2x1*cz**2*gzp**2*MD*MS*Xi2x1 + (cz**2*gzp**2*MD**2*Xi2x1**2)/3. + (cz**2*gzp**2*MS**2*Xi2x1**2)/3. + (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. + (Cd2x1*cz**2*gzp**2*MD**2*complexconjugate(Cd2x1))/12. + (Cd2x1*cz**2*gzp**2*MS**2*complexconjugate(Cd2x1))/12. + (Cd2x1*cz**2*gzp**2*MD**4*complexconjugate(Cd2x1))/(12.*MZp**2) - (Cd2x1*cz**2*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1))/(6.*MZp**2) + (Cd2x1*cz**2*gzp**2*MS**4*complexconjugate(Cd2x1))/(12.*MZp**2) - (Cd2x1*cz**2*gzp**2*MZp**2*complexconjugate(Cd2x1))/6. + cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.mu__minus__):'(((Cl2x1**2*gzp**2*Me**2*sz**2)/4. + (Cl2x1**2*gzp**2*MMU**2*sz**2)/4. + (Cl2x1**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*Me**2*MMU**2*sz**2)/(2.*MZ**2) + (Cl2x1**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) - (Cl2x1**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl2x1*gzp**2*Me*MMU*sz**2*Xi2x1 + gzp**2*Me**2*sz**2*Xi2x1**2 + gzp**2*MMU**2*sz**2*Xi2x1**2 + (gzp**2*Me**4*sz**2*Xi2x1**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*sz**2*Xi2x1**2)/MZ**2 + (gzp**2*MMU**4*sz**2*Xi2x1**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Z,P.ta__minus__):'(((Cl3x1**2*gzp**2*Me**2*sz**2)/4. + (Cl3x1**2*gzp**2*MTA**2*sz**2)/4. + (Cl3x1**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*Me**2*MTA**2*sz**2)/(2.*MZ**2) + (Cl3x1**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) - (Cl3x1**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl3x1*gzp**2*Me*MTA*sz**2*Xi3x1 + gzp**2*Me**2*sz**2*Xi3x1**2 + gzp**2*MTA**2*sz**2*Xi3x1**2 + (gzp**2*Me**4*sz**2*Xi3x1**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*sz**2*Xi3x1**2)/MZ**2 + (gzp**2*MTA**4*sz**2*Xi3x1**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((Cl2x1**2*cz**2*gzp**2*Me**2)/4. + (Cl2x1**2*cz**2*gzp**2*MMU**2)/4. + (Cl2x1**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl2x1**2*cz**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) + (Cl2x1**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl2x1**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl2x1*cz**2*gzp**2*Me*MMU*Xi2x1 + cz**2*gzp**2*Me**2*Xi2x1**2 + cz**2*gzp**2*MMU**2*Xi2x1**2 + (cz**2*gzp**2*Me**4*Xi2x1**2)/MZp**2 - (2*cz**2*gzp**2*Me**2*MMU**2*Xi2x1**2)/MZp**2 + (cz**2*gzp**2*MMU**4*Xi2x1**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((Cl3x1**2*cz**2*gzp**2*Me**2)/4. + (Cl3x1**2*cz**2*gzp**2*MTA**2)/4. + (Cl3x1**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl3x1**2*cz**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) + (Cl3x1**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl3x1**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl3x1*cz**2*gzp**2*Me*MTA*Xi3x1 + cz**2*gzp**2*Me**2*Xi3x1**2 + cz**2*gzp**2*MTA**2*Xi3x1**2 + (cz**2*gzp**2*Me**4*Xi3x1**2)/MZp**2 - (2*cz**2*gzp**2*Me**2*MTA**2*Xi3x1**2)/MZp**2 + (cz**2*gzp**2*MTA**4*Xi3x1**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*cz**4*ee**4*vev**2)/2. + (3*cz**4*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*cz**4*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*cz**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*cz**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*cz**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*cz**4*ee**4*vev**2)/sw**2 + (cw**2*cz**4*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*cz**4*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*cz**4*ee**4*sw**2*vev**2)/cw**2 + (cz**4*ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (cz**4*ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*cz**4*ee**4*sw**4*vev**2)/(4.*cw**4) + (cz**4*ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (cz**4*ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2) - (3*cw**3*cz**3*ee**3*gzp*sz*vev**2)/sw**3 - (cw**3*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(4.*MZ**4*sw**3) + (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(MZ**2*sw**3) - (9*cw*cz**3*ee**3*gzp*sz*vev**2)/sw - (3*cw*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(4.*MZ**4*sw) + (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(MZ**2*sw) - (9*cz**3*ee**3*gzp*sw*sz*vev**2)/cw - (3*cz**3*ee**3*gzp*MH**4*sw*sz*vev**2)/(4.*cw*MZ**4) + (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(cw*MZ**2) - (3*cz**3*ee**3*gzp*sw**3*sz*vev**2)/cw**3 - (cz**3*ee**3*gzp*MH**4*sw**3*sz*vev**2)/(4.*cw**3*MZ**4) + (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(cw**3*MZ**2) + 9*cz**2*ee**2*gzp**2*sz**2*vev**2 + (3*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(4.*MZ**4) - (3*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZ**2 + (9*cw**2*cz**2*ee**2*gzp**2*sz**2*vev**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(8.*MZ**4*sw**2) - (3*cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) + (9*cz**2*ee**2*gzp**2*sw**2*sz**2*vev**2)/(2.*cw**2) + (3*cz**2*ee**2*gzp**2*MH**4*sw**2*sz**2*vev**2)/(8.*cw**2*MZ**4) - (3*cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (3*cw*cz*ee*gzp**3*sz**3*vev**2)/sw - (cw*cz*ee*gzp**3*MH**4*sz**3*vev**2)/(4.*MZ**4*sw) + (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(MZ**2*sw) - (3*cz*ee*gzp**3*sw*sz**3*vev**2)/cw - (cz*ee*gzp**3*MH**4*sw*sz**3*vev**2)/(4.*cw*MZ**4) + (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(cw*MZ**2) + (3*gzp**4*sz**4*vev**2)/4. + (gzp**4*MH**4*sz**4*vev**2)/(16.*MZ**4) - (gzp**4*MH**2*sz**4*vev**2)/(4.*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Zp):'(((5*cz**4*ee**2*gzp**2*vev**2)/4. - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*vev**2)/(8.*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*vev**2)/(8.*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*vev**2)/(8.*MZ**2) + (5*cw**2*cz**4*ee**2*gzp**2*vev**2)/(8.*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZ**2*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MH**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZ**2*vev**2)/(16.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZp**2*vev**2)/(16.*MZ**2*sw**2) + (5*cz**4*ee**2*gzp**2*sw**2*vev**2)/(8.*cw**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*sw**2*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*sw**2*vev**2)/(16.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (5*cw**3*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw**3) + (15*cw*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw) - (5*cw*cz**3*ee*gzp**3*sz*vev**2)/(4.*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZ**2*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MZ**2*sz*vev**2)/(8.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw) - (cw*cz**3*ee*gzp**3*MZp**2*sz*vev**2)/(8.*MZ**2*sw) + (15*cz**3*ee**3*gzp*sw*sz*vev**2)/(4.*cw) - (5*cz**3*ee*gzp**3*sw*sz*vev**2)/(4.*cw) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) - (cz**3*ee*gzp**3*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) + (3*cz**3*ee**3*gzp*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) - (cz**3*ee*gzp**3*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) - (cz**3*ee*gzp**3*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) + (5*cz**3*ee**3*gzp*sw**3*sz*vev**2)/(4.*cw**3) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZ**2) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MH**4*sw**3*sz*vev**2)/(8.*cw**3*MZ**2*MZp**2) + (cz**3*ee**3*gzp*MZ**2*sw**3*sz*vev**2)/(8.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MZp**2*sw**3*sz*vev**2)/(8.*cw**3*MZ**2) + (15*cz**2*ee**4*sz**2*vev**2)/4. - 5*cz**2*ee**2*gzp**2*sz**2*vev**2 + (5*cz**2*gzp**4*sz**2*vev**2)/8. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZ**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZp**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(2.*MZ**2*MZp**2) + (cz**2*gzp**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(2.*MZp**2) + (cz**2*gzp**4*MZ**2*sz**2*vev**2)/(16.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(2.*MZ**2) + (cz**2*gzp**4*MZp**2*sz**2*vev**2)/(16.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (5*cw**2*cz**2*ee**2*gzp**2*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (5*cz**2*ee**2*gzp**2*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2) - (5*cw**3*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw**3) - (15*cw*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw) + (5*cw*cz*ee*gzp**3*sz**3*vev**2)/(4.*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) + (cw*cz*ee*gzp**3*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) + (cw*cz*ee*gzp**3*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) + (cw*cz*ee*gzp**3*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) - (15*cz*ee**3*gzp*sw*sz**3*vev**2)/(4.*cw) + (5*cz*ee*gzp**3*sw*sz**3*vev**2)/(4.*cw) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (3*cz*ee**3*gzp*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) + (cz*ee*gzp**3*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) - (3*cz*ee**3*gzp*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) + (cz*ee*gzp**3*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) - (3*cz*ee**3*gzp*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) + (cz*ee*gzp**3*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) - (5*cz*ee**3*gzp*sw**3*sz**3*vev**2)/(4.*cw**3) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZ**2) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZp**2) - (cz*ee**3*gzp*MH**4*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2*MZp**2) - (cz*ee**3*gzp*MZ**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZp**2) - (cz*ee**3*gzp*MZp**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2) + (5*ee**2*gzp**2*sz**4*vev**2)/4. - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZ**2) - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZp**2) + (ee**2*gzp**2*MH**4*sz**4*vev**2)/(8.*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sz**4*vev**2)/(8.*MZp**2) + (ee**2*gzp**2*MZp**2*sz**4*vev**2)/(8.*MZ**2) + (5*cw**2*ee**2*gzp**2*sz**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZ**2*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MH**4*sz**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZ**2*sz**4*vev**2)/(16.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZp**2*sz**4*vev**2)/(16.*MZ**2*sw**2) + (5*ee**2*gzp**2*sw**2*sz**4*vev**2)/(8.*cw**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZ**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZp**2) + (ee**2*gzp**2*MH**4*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZp**2) + (ee**2*gzp**2*MZp**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Zp,P.Zp):'(((3*cz**4*gzp**4*vev**2)/4. + (cz**4*gzp**4*MH**4*vev**2)/(16.*MZp**4) - (cz**4*gzp**4*MH**2*vev**2)/(4.*MZp**2) + (3*cw*cz**3*ee*gzp**3*sz*vev**2)/sw + (cw*cz**3*ee*gzp**3*MH**4*sz*vev**2)/(4.*MZp**4*sw) - (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(MZp**2*sw) + (3*cz**3*ee*gzp**3*sw*sz*vev**2)/cw + (cz**3*ee*gzp**3*MH**4*sw*sz*vev**2)/(4.*cw*MZp**4) - (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(cw*MZp**2) + 9*cz**2*ee**2*gzp**2*sz**2*vev**2 + (3*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(4.*MZp**4) - (3*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZp**2 + (9*cw**2*cz**2*ee**2*gzp**2*sz**2*vev**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(8.*MZp**4*sw**2) - (3*cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (9*cz**2*ee**2*gzp**2*sw**2*sz**2*vev**2)/(2.*cw**2) + (3*cz**2*ee**2*gzp**2*MH**4*sw**2*sz**2*vev**2)/(8.*cw**2*MZp**4) - (3*cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (3*cw**3*cz*ee**3*gzp*sz**3*vev**2)/sw**3 + (cw**3*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(4.*MZp**4*sw**3) - (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(MZp**2*sw**3) + (9*cw*cz*ee**3*gzp*sz**3*vev**2)/sw + (3*cw*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(4.*MZp**4*sw) - (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(MZp**2*sw) + (9*cz*ee**3*gzp*sw*sz**3*vev**2)/cw + (3*cz*ee**3*gzp*MH**4*sw*sz**3*vev**2)/(4.*cw*MZp**4) - (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(cw*MZp**2) + (3*cz*ee**3*gzp*sw**3*sz**3*vev**2)/cw**3 + (cz*ee**3*gzp*MH**4*sw**3*sz**3*vev**2)/(4.*cw**3*MZp**4) - (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(cw**3*MZp**2) + (9*ee**4*sz**4*vev**2)/2. + (3*ee**4*MH**4*sz**4*vev**2)/(8.*MZp**4) - (3*ee**4*MH**2*sz**4*vev**2)/(2.*MZp**2) + (3*cw**4*ee**4*sz**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*sz**4*vev**2)/(16.*MZp**4*sw**4) - (cw**4*ee**4*MH**2*sz**4*vev**2)/(4.*MZp**2*sw**4) + (3*cw**2*ee**4*sz**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*sz**4*vev**2)/(4.*MZp**4*sw**2) - (cw**2*ee**4*MH**2*sz**4*vev**2)/(MZp**2*sw**2) + (3*ee**4*sw**2*sz**4*vev**2)/cw**2 + (ee**4*MH**4*sw**2*sz**4*vev**2)/(4.*cw**2*MZp**4) - (ee**4*MH**2*sw**2*sz**4*vev**2)/(cw**2*MZp**2) + (3*ee**4*sw**4*sz**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*sz**4*vev**2)/(16.*cw**4*MZp**4) - (ee**4*MH**2*sw**4*sz**4*vev**2)/(4.*cw**4*MZp**2))*cmath.sqrt(MH**4 - 4*MH**2*MZp**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.e__minus__):'(((Cl1x2**2*gzp**2*Me**2*sz**2)/4. + (Cl1x2**2*gzp**2*MMU**2*sz**2)/4. + (Cl1x2**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*Me**2*MMU**2*sz**2)/(2.*MZ**2) + (Cl1x2**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) - (Cl1x2**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl1x2*gzp**2*Me*MMU*sz**2*Xi1x2 + gzp**2*Me**2*sz**2*Xi1x2**2 + gzp**2*MMU**2*sz**2*Xi1x2**2 + (gzp**2*Me**4*sz**2*Xi1x2**2)/MZ**2 - (2*gzp**2*Me**2*MMU**2*sz**2*Xi1x2**2)/MZ**2 + (gzp**2*MMU**4*sz**2*Xi1x2**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Z,P.ta__minus__):'(((Cl3x2**2*gzp**2*MMU**2*sz**2)/4. + (Cl3x2**2*gzp**2*MTA**2*sz**2)/4. + (Cl3x2**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MMU**2*MTA**2*sz**2)/(2.*MZ**2) + (Cl3x2**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) - (Cl3x2**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl3x2*gzp**2*MMU*MTA*sz**2*Xi3x2 + gzp**2*MMU**2*sz**2*Xi3x2**2 + gzp**2*MTA**2*sz**2*Xi3x2**2 + (gzp**2*MMU**4*sz**2*Xi3x2**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*sz**2*Xi3x2**2)/MZ**2 + (gzp**2*MTA**4*sz**2*Xi3x2**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x2**2*cz**2*gzp**2*Me**2)/4. + (Cl1x2**2*cz**2*gzp**2*MMU**2)/4. + (Cl1x2**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl1x2**2*cz**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) + (Cl1x2**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl1x2**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl1x2*cz**2*gzp**2*Me*MMU*Xi1x2 + cz**2*gzp**2*Me**2*Xi1x2**2 + cz**2*gzp**2*MMU**2*Xi1x2**2 + (cz**2*gzp**2*Me**4*Xi1x2**2)/MZp**2 - (2*cz**2*gzp**2*Me**2*MMU**2*Xi1x2**2)/MZp**2 + (cz**2*gzp**2*MMU**4*Xi1x2**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((Cl3x2**2*cz**2*gzp**2*MMU**2)/4. + (Cl3x2**2*cz**2*gzp**2*MTA**2)/4. + (Cl3x2**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl3x2**2*cz**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) + (Cl3x2**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl3x2**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl3x2*cz**2*gzp**2*MMU*MTA*Xi3x2 + cz**2*gzp**2*MMU**2*Xi3x2**2 + cz**2*gzp**2*MTA**2*Xi3x2**2 + (cz**2*gzp**2*MMU**4*Xi3x2**2)/MZp**2 - (2*cz**2*gzp**2*MMU**2*MTA**2*Xi3x2**2)/MZp**2 + (cz**2*gzp**2*MTA**4*Xi3x2**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'((Cd3x2*gzp**2*MB*MS*sz**2*Xi3x2 + (gzp**2*MB**2*sz**2*Xi3x2**2)/3. + (gzp**2*MS**2*sz**2*Xi3x2**2)/3. + (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. + (Cd3x2*gzp**2*MB**2*sz**2*complexconjugate(Cd3x2))/12. + (Cd3x2*gzp**2*MS**2*sz**2*complexconjugate(Cd3x2))/12. + (Cd3x2*gzp**2*MB**4*sz**2*complexconjugate(Cd3x2))/(12.*MZ**2) - (Cd3x2*gzp**2*MB**2*MS**2*sz**2*complexconjugate(Cd3x2))/(6.*MZ**2) + (Cd3x2*gzp**2*MS**4*sz**2*complexconjugate(Cd3x2))/(12.*MZ**2) - (Cd3x2*gzp**2*MZ**2*sz**2*complexconjugate(Cd3x2))/6. + gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'((Cd1x2*gzp**2*MD*MS*sz**2*Xi1x2 + (gzp**2*MD**2*sz**2*Xi1x2**2)/3. + (gzp**2*MS**2*sz**2*Xi1x2**2)/3. + (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) + (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) - (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. + (Cd1x2*gzp**2*MD**2*sz**2*complexconjugate(Cd1x2))/12. + (Cd1x2*gzp**2*MS**2*sz**2*complexconjugate(Cd1x2))/12. + (Cd1x2*gzp**2*MD**4*sz**2*complexconjugate(Cd1x2))/(12.*MZ**2) - (Cd1x2*gzp**2*MD**2*MS**2*sz**2*complexconjugate(Cd1x2))/(6.*MZ**2) + (Cd1x2*gzp**2*MS**4*sz**2*complexconjugate(Cd1x2))/(12.*MZ**2) - (Cd1x2*gzp**2*MZ**2*sz**2*complexconjugate(Cd1x2))/6. + gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((Cd3x2*cz**2*gzp**2*MB*MS*Xi3x2 + (cz**2*gzp**2*MB**2*Xi3x2**2)/3. + (cz**2*gzp**2*MS**2*Xi3x2**2)/3. + (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. + (Cd3x2*cz**2*gzp**2*MB**2*complexconjugate(Cd3x2))/12. + (Cd3x2*cz**2*gzp**2*MS**2*complexconjugate(Cd3x2))/12. + (Cd3x2*cz**2*gzp**2*MB**4*complexconjugate(Cd3x2))/(12.*MZp**2) - (Cd3x2*cz**2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2))/(6.*MZp**2) + (Cd3x2*cz**2*gzp**2*MS**4*complexconjugate(Cd3x2))/(12.*MZp**2) - (Cd3x2*cz**2*gzp**2*MZp**2*complexconjugate(Cd3x2))/6. + cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((Cd1x2*cz**2*gzp**2*MD*MS*Xi1x2 + (cz**2*gzp**2*MD**2*Xi1x2**2)/3. + (cz**2*gzp**2*MS**2*Xi1x2**2)/3. + (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) + (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) - (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. + (Cd1x2*cz**2*gzp**2*MD**2*complexconjugate(Cd1x2))/12. + (Cd1x2*cz**2*gzp**2*MS**2*complexconjugate(Cd1x2))/12. + (Cd1x2*cz**2*gzp**2*MD**4*complexconjugate(Cd1x2))/(12.*MZp**2) - (Cd1x2*cz**2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2))/(6.*MZp**2) + (Cd1x2*cz**2*gzp**2*MS**4*complexconjugate(Cd1x2))/(12.*MZp**2) - (Cd1x2*cz**2*gzp**2*MZp**2*complexconjugate(Cd1x2))/6. + cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.c):'((-2*gzp**2*I1a23*MC*MT*sz**2*Xi2x3 + (4*gzp**2*MC**2*sz**2*Xi2x3**2)/3. + (4*gzp**2*MT**2*sz**2*Xi2x3**2)/3. + (4*gzp**2*MC**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(3.*MZ**2) + (4*gzp**2*MT**4*sz**2*Xi2x3**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. + (gzp**2*I1a23*MC**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MT**2*sz**2*complexconjugate(I1a23))/12. + (gzp**2*I1a23*MC**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MC**2*MT**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) + (gzp**2*I1a23*MT**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) - (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. - 2*gzp**2*MC*MT*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Z,P.u):'((-2*gzp**2*I1a13*MT*MU*sz**2*Xi1x3 + (4*gzp**2*MT**2*sz**2*Xi1x3**2)/3. + (4*gzp**2*MU**2*sz**2*Xi1x3**2)/3. + (4*gzp**2*MT**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(3.*MZ**2) + (4*gzp**2*MU**4*sz**2*Xi1x3**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. + (gzp**2*I1a13*MT**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MU**2*sz**2*complexconjugate(I1a13))/12. + (gzp**2*I1a13*MT**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MT**2*MU**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) + (gzp**2*I1a13*MU**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) - (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. - 2*gzp**2*MT*MU*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-2*cz**2*gzp**2*I1a23*MC*MT*Xi2x3 + (4*cz**2*gzp**2*MC**2*Xi2x3**2)/3. + (4*cz**2*gzp**2*MT**2*Xi2x3**2)/3. + (4*cz**2*gzp**2*MC**4*Xi2x3**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MT**4*Xi2x3**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. + (cz**2*gzp**2*I1a23*MC**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MT**2*complexconjugate(I1a23))/12. + (cz**2*gzp**2*I1a23*MC**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MC**2*MT**2*complexconjugate(I1a23))/(6.*MZp**2) + (cz**2*gzp**2*I1a23*MT**4*complexconjugate(I1a23))/(12.*MZp**2) - (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. - 2*cz**2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-2*cz**2*gzp**2*I1a13*MT*MU*Xi1x3 + (4*cz**2*gzp**2*MT**2*Xi1x3**2)/3. + (4*cz**2*gzp**2*MU**2*Xi1x3**2)/3. + (4*cz**2*gzp**2*MT**4*Xi1x3**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MU**4*Xi1x3**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. + (cz**2*gzp**2*I1a13*MT**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MU**2*complexconjugate(I1a13))/12. + (cz**2*gzp**2*I1a13*MT**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MT**2*MU**2*complexconjugate(I1a13))/(6.*MZp**2) + (cz**2*gzp**2*I1a13*MU**4*complexconjugate(I1a13))/(12.*MZp**2) - (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. - 2*cz**2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.e__minus__):'(((Cl1x3**2*gzp**2*Me**2*sz**2)/4. + (Cl1x3**2*gzp**2*MTA**2*sz**2)/4. + (Cl1x3**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*Me**2*MTA**2*sz**2)/(2.*MZ**2) + (Cl1x3**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) - (Cl1x3**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl1x3*gzp**2*Me*MTA*sz**2*Xi1x3 + gzp**2*Me**2*sz**2*Xi1x3**2 + gzp**2*MTA**2*sz**2*Xi1x3**2 + (gzp**2*Me**4*sz**2*Xi1x3**2)/MZ**2 - (2*gzp**2*Me**2*MTA**2*sz**2*Xi1x3**2)/MZ**2 + (gzp**2*MTA**4*sz**2*Xi1x3**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Z,P.mu__minus__):'(((Cl2x3**2*gzp**2*MMU**2*sz**2)/4. + (Cl2x3**2*gzp**2*MTA**2*sz**2)/4. + (Cl2x3**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MMU**2*MTA**2*sz**2)/(2.*MZ**2) + (Cl2x3**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) - (Cl2x3**2*gzp**2*MZ**2*sz**2)/2. - 6*Cl2x3*gzp**2*MMU*MTA*sz**2*Xi2x3 + gzp**2*MMU**2*sz**2*Xi2x3**2 + gzp**2*MTA**2*sz**2*Xi2x3**2 + (gzp**2*MMU**4*sz**2*Xi2x3**2)/MZ**2 - (2*gzp**2*MMU**2*MTA**2*sz**2*Xi2x3**2)/MZ**2 + (gzp**2*MTA**4*sz**2*Xi2x3**2)/MZ**2 - 2*gzp**2*MZ**2*sz**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((Cl1x3**2*cz**2*gzp**2*Me**2)/4. + (Cl1x3**2*cz**2*gzp**2*MTA**2)/4. + (Cl1x3**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) - (Cl1x3**2*cz**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) + (Cl1x3**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl1x3**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl1x3*cz**2*gzp**2*Me*MTA*Xi1x3 + cz**2*gzp**2*Me**2*Xi1x3**2 + cz**2*gzp**2*MTA**2*Xi1x3**2 + (cz**2*gzp**2*Me**4*Xi1x3**2)/MZp**2 - (2*cz**2*gzp**2*Me**2*MTA**2*Xi1x3**2)/MZp**2 + (cz**2*gzp**2*MTA**4*Xi1x3**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((Cl2x3**2*cz**2*gzp**2*MMU**2)/4. + (Cl2x3**2*cz**2*gzp**2*MTA**2)/4. + (Cl2x3**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) - (Cl2x3**2*cz**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) + (Cl2x3**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) - (Cl2x3**2*cz**2*gzp**2*MZp**2)/2. - 6*Cl2x3*cz**2*gzp**2*MMU*MTA*Xi2x3 + cz**2*gzp**2*MMU**2*Xi2x3**2 + cz**2*gzp**2*MTA**2*Xi2x3**2 + (cz**2*gzp**2*MMU**4*Xi2x3**2)/MZp**2 - (2*cz**2*gzp**2*MMU**2*MTA**2*Xi2x3**2)/MZp**2 + (cz**2*gzp**2*MTA**4*Xi2x3**2)/MZp**2 - 2*cz**2*gzp**2*MZp**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.c):'((-2*gzp**2*I1a21*MC*MU*sz**2*Xi2x1 + (4*gzp**2*MC**2*sz**2*Xi2x1**2)/3. + (4*gzp**2*MU**2*sz**2*Xi2x1**2)/3. + (4*gzp**2*MC**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (8*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(3.*MZ**2) + (4*gzp**2*MU**4*sz**2*Xi2x1**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. + (gzp**2*I1a21*MC**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MU**2*sz**2*complexconjugate(I1a21))/12. + (gzp**2*I1a21*MC**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MC**2*MU**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) + (gzp**2*I1a21*MU**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) - (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. - 2*gzp**2*MC*MU*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Z,P.t):'((-2*gzp**2*I1a31*MT*MU*sz**2*Xi3x1 + (4*gzp**2*MT**2*sz**2*Xi3x1**2)/3. + (4*gzp**2*MU**2*sz**2*Xi3x1**2)/3. + (4*gzp**2*MT**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (8*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(3.*MZ**2) + (4*gzp**2*MU**4*sz**2*Xi3x1**2)/(3.*MZ**2) - (8*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. + (gzp**2*I1a31*MT**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MU**2*sz**2*complexconjugate(I1a31))/12. + (gzp**2*I1a31*MT**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MT**2*MU**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) + (gzp**2*I1a31*MU**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) - (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. - 2*gzp**2*MT*MU*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-2*cz**2*gzp**2*I1a21*MC*MU*Xi2x1 + (4*cz**2*gzp**2*MC**2*Xi2x1**2)/3. + (4*cz**2*gzp**2*MU**2*Xi2x1**2)/3. + (4*cz**2*gzp**2*MC**4*Xi2x1**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MU**4*Xi2x1**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. + (cz**2*gzp**2*I1a21*MC**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MU**2*complexconjugate(I1a21))/12. + (cz**2*gzp**2*I1a21*MC**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MC**2*MU**2*complexconjugate(I1a21))/(6.*MZp**2) + (cz**2*gzp**2*I1a21*MU**4*complexconjugate(I1a21))/(12.*MZp**2) - (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. - 2*cz**2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-2*cz**2*gzp**2*I1a31*MT*MU*Xi3x1 + (4*cz**2*gzp**2*MT**2*Xi3x1**2)/3. + (4*cz**2*gzp**2*MU**2*Xi3x1**2)/3. + (4*cz**2*gzp**2*MT**4*Xi3x1**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(3.*MZp**2) + (4*cz**2*gzp**2*MU**4*Xi3x1**2)/(3.*MZp**2) - (8*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. + (cz**2*gzp**2*I1a31*MT**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MU**2*complexconjugate(I1a31))/12. + (cz**2*gzp**2*I1a31*MT**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MT**2*MU**2*complexconjugate(I1a31))/(6.*MZp**2) + (cz**2*gzp**2*I1a31*MU**4*complexconjugate(I1a31))/(12.*MZp**2) - (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. - 2*cz**2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(ee**2*Me**2)/(2.*sw**2) - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(ee**2*MMU**2)/(2.*sw**2) - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*cz**2*ee**2*MB**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cd3x3*cw*cz*ee*gzp*MB**2*sz)/(2.*sw) + (Cd3x3*cw*cz*ee*gzp*MZ**2*sz)/(2.*sw) - (7*Cd3x3*cz*ee*gzp*MB**2*sw*sz)/(6.*cw) + (Cd3x3*cz*ee*gzp*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw - (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) - Cd3x3*gzp**2*MB**2*sz**2*Xi3x3 - (2*gzp**2*MB**2*sz**2*Xi3x3**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi3x3**2)/3. - (cw*cz*ee*gzp*MB**2*sz*complexconjugate(Cd3x3))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(Cd3x3))/(2.*sw) - (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(Cd3x3))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(Cd3x3))/(6.*cw) - (Cd3x3*gzp**2*MB**2*sz**2*complexconjugate(Cd3x3))/6. + (Cd3x3*gzp**2*MZ**2*sz**2*complexconjugate(Cd3x3))/6. - gzp**2*MB**2*sz**2*Xi3x3*complexconjugate(Cd3x3))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'((-(Cd3x1*gzp**2*MB*MD*sz**2*Xi3x1) - (gzp**2*MB**2*sz**2*Xi3x1**2)/3. - (gzp**2*MD**2*sz**2*Xi3x1**2)/3. - (gzp**2*MB**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi3x1**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. - (Cd3x1*gzp**2*MB**2*sz**2*complexconjugate(Cd3x1))/12. - (Cd3x1*gzp**2*MD**2*sz**2*complexconjugate(Cd3x1))/12. - (Cd3x1*gzp**2*MB**4*sz**2*complexconjugate(Cd3x1))/(12.*MZ**2) + (Cd3x1*gzp**2*MB**2*MD**2*sz**2*complexconjugate(Cd3x1))/(6.*MZ**2) - (Cd3x1*gzp**2*MD**4*sz**2*complexconjugate(Cd3x1))/(12.*MZ**2) + (Cd3x1*gzp**2*MZ**2*sz**2*complexconjugate(Cd3x1))/6. - gzp**2*MB*MD*sz**2*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'((-(Cd3x2*gzp**2*MB*MS*sz**2*Xi3x2) - (gzp**2*MB**2*sz**2*Xi3x2**2)/3. - (gzp**2*MS**2*sz**2*Xi3x2**2)/3. - (gzp**2*MB**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi3x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. - (Cd3x2*gzp**2*MB**2*sz**2*complexconjugate(Cd3x2))/12. - (Cd3x2*gzp**2*MS**2*sz**2*complexconjugate(Cd3x2))/12. - (Cd3x2*gzp**2*MB**4*sz**2*complexconjugate(Cd3x2))/(12.*MZ**2) + (Cd3x2*gzp**2*MB**2*MS**2*sz**2*complexconjugate(Cd3x2))/(6.*MZ**2) - (Cd3x2*gzp**2*MS**4*sz**2*complexconjugate(Cd3x2))/(12.*MZ**2) + (Cd3x2*gzp**2*MZ**2*sz**2*complexconjugate(Cd3x2))/6. - gzp**2*MB*MS*sz**2*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*cz**2*ee**2*MC**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (cw*cz*ee*gzp*I1a22*MC**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a22*MZ**2*sz)/(2.*sw) + (11*cz*ee*gzp*I1a22*MC**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a22*MZ**2*sw*sz)/(6.*cw) - (12*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw - (4*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) + (16*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) + 2*gzp**2*I1a22*MC**2*sz**2*Xi2x2 - (8*gzp**2*MC**2*sz**2*Xi2x2**2)/3. + (8*gzp**2*MZ**2*sz**2*Xi2x2**2)/3. + (cw*cz*ee*gzp*MC**2*sz*complexconjugate(I1a22))/(2.*sw) - (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a22))/(2.*sw) + (11*cz*ee*gzp*MC**2*sw*sz*complexconjugate(I1a22))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (gzp**2*I1a22*MC**2*sz**2*complexconjugate(I1a22))/6. + (gzp**2*I1a22*MZ**2*sz**2*complexconjugate(I1a22))/6. + 2*gzp**2*MC**2*sz**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.t__tilde__):'((2*gzp**2*I1a23*MC*MT*sz**2*Xi2x3 - (4*gzp**2*MC**2*sz**2*Xi2x3**2)/3. - (4*gzp**2*MT**2*sz**2*Xi2x3**2)/3. - (4*gzp**2*MC**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*sz**2*Xi2x3**2)/(3.*MZ**2) - (4*gzp**2*MT**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. - (gzp**2*I1a23*MC**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MT**2*sz**2*complexconjugate(I1a23))/12. - (gzp**2*I1a23*MC**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MC**2*MT**2*sz**2*complexconjugate(I1a23))/(6.*MZ**2) - (gzp**2*I1a23*MT**4*sz**2*complexconjugate(I1a23))/(12.*MZ**2) + (gzp**2*I1a23*MZ**2*sz**2*complexconjugate(I1a23))/6. + 2*gzp**2*MC*MT*sz**2*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.u__tilde__):'((2*gzp**2*I1a21*MC*MU*sz**2*Xi2x1 - (4*gzp**2*MC**2*sz**2*Xi2x1**2)/3. - (4*gzp**2*MU**2*sz**2*Xi2x1**2)/3. - (4*gzp**2*MC**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*sz**2*Xi2x1**2)/(3.*MZ**2) - (4*gzp**2*MU**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. - (gzp**2*I1a21*MC**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MU**2*sz**2*complexconjugate(I1a21))/12. - (gzp**2*I1a21*MC**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MC**2*MU**2*sz**2*complexconjugate(I1a21))/(6.*MZ**2) - (gzp**2*I1a21*MU**4*sz**2*complexconjugate(I1a21))/(12.*MZ**2) + (gzp**2*I1a21*MZ**2*sz**2*complexconjugate(I1a21))/6. + 2*gzp**2*MC*MU*sz**2*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'((-(Cd1x3*gzp**2*MB*MD*sz**2*Xi1x3) - (gzp**2*MB**2*sz**2*Xi1x3**2)/3. - (gzp**2*MD**2*sz**2*Xi1x3**2)/3. - (gzp**2*MB**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MD**2*sz**2*Xi1x3**2)/(3.*MZ**2) - (gzp**2*MD**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. - (Cd1x3*gzp**2*MB**2*sz**2*complexconjugate(Cd1x3))/12. - (Cd1x3*gzp**2*MD**2*sz**2*complexconjugate(Cd1x3))/12. - (Cd1x3*gzp**2*MB**4*sz**2*complexconjugate(Cd1x3))/(12.*MZ**2) + (Cd1x3*gzp**2*MB**2*MD**2*sz**2*complexconjugate(Cd1x3))/(6.*MZ**2) - (Cd1x3*gzp**2*MD**4*sz**2*complexconjugate(Cd1x3))/(12.*MZ**2) + (Cd1x3*gzp**2*MZ**2*sz**2*complexconjugate(Cd1x3))/6. - gzp**2*MB*MD*sz**2*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*cz**2*ee**2*MD**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cd1x1*cw*cz*ee*gzp*MD**2*sz)/(2.*sw) + (Cd1x1*cw*cz*ee*gzp*MZ**2*sz)/(2.*sw) - (7*Cd1x1*cz*ee*gzp*MD**2*sw*sz)/(6.*cw) + (Cd1x1*cz*ee*gzp*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw - (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) - Cd1x1*gzp**2*MD**2*sz**2*Xi1x1 - (2*gzp**2*MD**2*sz**2*Xi1x1**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi1x1**2)/3. - (cw*cz*ee*gzp*MD**2*sz*complexconjugate(Cd1x1))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(Cd1x1))/(2.*sw) - (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(Cd1x1))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(Cd1x1))/(6.*cw) - (Cd1x1*gzp**2*MD**2*sz**2*complexconjugate(Cd1x1))/6. + (Cd1x1*gzp**2*MZ**2*sz**2*complexconjugate(Cd1x1))/6. - gzp**2*MD**2*sz**2*Xi1x1*complexconjugate(Cd1x1))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'((-(Cd1x2*gzp**2*MD*MS*sz**2*Xi1x2) - (gzp**2*MD**2*sz**2*Xi1x2**2)/3. - (gzp**2*MS**2*sz**2*Xi1x2**2)/3. - (gzp**2*MD**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi1x2**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. - (Cd1x2*gzp**2*MD**2*sz**2*complexconjugate(Cd1x2))/12. - (Cd1x2*gzp**2*MS**2*sz**2*complexconjugate(Cd1x2))/12. - (Cd1x2*gzp**2*MD**4*sz**2*complexconjugate(Cd1x2))/(12.*MZ**2) + (Cd1x2*gzp**2*MD**2*MS**2*sz**2*complexconjugate(Cd1x2))/(6.*MZ**2) - (Cd1x2*gzp**2*MS**4*sz**2*complexconjugate(Cd1x2))/(12.*MZ**2) + (Cd1x2*gzp**2*MZ**2*sz**2*complexconjugate(Cd1x2))/6. - gzp**2*MD*MS*sz**2*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*cz**2*ee**2*Me**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl1x1*cw*cz*ee*gzp*Me**2*sz)/sw - (Cl1x1*cw*cz*ee*gzp*MZ**2*sz)/sw + (5*Cl1x1*cz*ee*gzp*Me**2*sw*sz)/cw + (Cl1x1*cz*ee*gzp*MZ**2*sw*sz)/cw - (Cl1x1**2*gzp**2*Me**2*sz**2)/2. + (Cl1x1**2*gzp**2*MZ**2*sz**2)/2. - (6*cw*cz*ee*gzp*Me**2*sz*Xi1x1)/sw + (2*cz*ee*gzp*Me**2*sw*sz*Xi1x1)/cw + (4*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/cw + 6*Cl1x1*gzp**2*Me**2*sz**2*Xi1x1 - 2*gzp**2*Me**2*sz**2*Xi1x1**2 + 2*gzp**2*MZ**2*sz**2*Xi1x1**2)*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*gzp**2*Me**2*sz**2)/4. - (Cl1x2**2*gzp**2*MMU**2*sz**2)/4. - (Cl1x2**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*Me**2*MMU**2*sz**2)/(2.*MZ**2) - (Cl1x2**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) + (Cl1x2**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl1x2*gzp**2*Me*MMU*sz**2*Xi1x2 - gzp**2*Me**2*sz**2*Xi1x2**2 - gzp**2*MMU**2*sz**2*Xi1x2**2 - (gzp**2*Me**4*sz**2*Xi1x2**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*sz**2*Xi1x2**2)/MZ**2 - (gzp**2*MMU**4*sz**2*Xi1x2**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*gzp**2*Me**2*sz**2)/4. - (Cl1x3**2*gzp**2*MTA**2*sz**2)/4. - (Cl1x3**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*Me**2*MTA**2*sz**2)/(2.*MZ**2) - (Cl1x3**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) + (Cl1x3**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl1x3*gzp**2*Me*MTA*sz**2*Xi1x3 - gzp**2*Me**2*sz**2*Xi1x3**2 - gzp**2*MTA**2*sz**2*Xi1x3**2 - (gzp**2*Me**4*sz**2*Xi1x3**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*sz**2*Xi1x3**2)/MZ**2 - (gzp**2*MTA**4*sz**2*Xi1x3**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.H,P.Zp):'(((5*cz**4*ee**2*gzp**2*vev**2)/4. - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*vev**2)/(8.*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*vev**2)/(8.*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*vev**2)/(8.*MZ**2) + (5*cw**2*cz**4*ee**2*gzp**2*vev**2)/(8.*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZ**2*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MH**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZ**2*vev**2)/(16.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZp**2*vev**2)/(16.*MZ**2*sw**2) + (5*cz**4*ee**2*gzp**2*sw**2*vev**2)/(8.*cw**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*sw**2*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*sw**2*vev**2)/(16.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (5*cw**3*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw**3) + (15*cw*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw) - (5*cw*cz**3*ee*gzp**3*sz*vev**2)/(4.*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZ**2*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MZ**2*sz*vev**2)/(8.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw) - (cw*cz**3*ee*gzp**3*MZp**2*sz*vev**2)/(8.*MZ**2*sw) + (15*cz**3*ee**3*gzp*sw*sz*vev**2)/(4.*cw) - (5*cz**3*ee*gzp**3*sw*sz*vev**2)/(4.*cw) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) - (cz**3*ee*gzp**3*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) + (3*cz**3*ee**3*gzp*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) - (cz**3*ee*gzp**3*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) - (cz**3*ee*gzp**3*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) + (5*cz**3*ee**3*gzp*sw**3*sz*vev**2)/(4.*cw**3) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZ**2) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MH**4*sw**3*sz*vev**2)/(8.*cw**3*MZ**2*MZp**2) + (cz**3*ee**3*gzp*MZ**2*sw**3*sz*vev**2)/(8.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MZp**2*sw**3*sz*vev**2)/(8.*cw**3*MZ**2) + (15*cz**2*ee**4*sz**2*vev**2)/4. - 5*cz**2*ee**2*gzp**2*sz**2*vev**2 + (5*cz**2*gzp**4*sz**2*vev**2)/8. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZ**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZp**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(2.*MZ**2*MZp**2) + (cz**2*gzp**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(2.*MZp**2) + (cz**2*gzp**4*MZ**2*sz**2*vev**2)/(16.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(2.*MZ**2) + (cz**2*gzp**4*MZp**2*sz**2*vev**2)/(16.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (5*cw**2*cz**2*ee**2*gzp**2*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (5*cz**2*ee**2*gzp**2*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2) - (5*cw**3*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw**3) - (15*cw*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw) + (5*cw*cz*ee*gzp**3*sz**3*vev**2)/(4.*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) + (cw*cz*ee*gzp**3*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) + (cw*cz*ee*gzp**3*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) + (cw*cz*ee*gzp**3*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) - (15*cz*ee**3*gzp*sw*sz**3*vev**2)/(4.*cw) + (5*cz*ee*gzp**3*sw*sz**3*vev**2)/(4.*cw) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (3*cz*ee**3*gzp*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) + (cz*ee*gzp**3*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) - (3*cz*ee**3*gzp*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) + (cz*ee*gzp**3*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) - (3*cz*ee**3*gzp*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) + (cz*ee*gzp**3*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) - (5*cz*ee**3*gzp*sw**3*sz**3*vev**2)/(4.*cw**3) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZ**2) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZp**2) - (cz*ee**3*gzp*MH**4*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2*MZp**2) - (cz*ee**3*gzp*MZ**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZp**2) - (cz*ee**3*gzp*MZp**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2) + (5*ee**2*gzp**2*sz**4*vev**2)/4. - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZ**2) - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZp**2) + (ee**2*gzp**2*MH**4*sz**4*vev**2)/(8.*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sz**4*vev**2)/(8.*MZp**2) + (ee**2*gzp**2*MZp**2*sz**4*vev**2)/(8.*MZ**2) + (5*cw**2*ee**2*gzp**2*sz**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZ**2*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MH**4*sz**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZ**2*sz**4*vev**2)/(16.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZp**2*sz**4*vev**2)/(16.*MZ**2*sw**2) + (5*ee**2*gzp**2*sw**2*sz**4*vev**2)/(8.*cw**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZ**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZp**2) + (ee**2*gzp**2*MH**4*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZp**2) + (ee**2*gzp**2*MZp**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*gzp**2*Me**2*sz**2)/4. - (Cl2x1**2*gzp**2*MMU**2*sz**2)/4. - (Cl2x1**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*Me**2*MMU**2*sz**2)/(2.*MZ**2) - (Cl2x1**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) + (Cl2x1**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl2x1*gzp**2*Me*MMU*sz**2*Xi2x1 - gzp**2*Me**2*sz**2*Xi2x1**2 - gzp**2*MMU**2*sz**2*Xi2x1**2 - (gzp**2*Me**4*sz**2*Xi2x1**2)/MZ**2 + (2*gzp**2*Me**2*MMU**2*sz**2*Xi2x1**2)/MZ**2 - (gzp**2*MMU**4*sz**2*Xi2x1**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZ**2 - 2*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*cz**2*ee**2*MMU**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl2x2*cw*cz*ee*gzp*MMU**2*sz)/sw - (Cl2x2*cw*cz*ee*gzp*MZ**2*sz)/sw + (5*Cl2x2*cz*ee*gzp*MMU**2*sw*sz)/cw + (Cl2x2*cz*ee*gzp*MZ**2*sw*sz)/cw - (Cl2x2**2*gzp**2*MMU**2*sz**2)/2. + (Cl2x2**2*gzp**2*MZ**2*sz**2)/2. - (6*cw*cz*ee*gzp*MMU**2*sz*Xi2x2)/sw + (2*cz*ee*gzp*MMU**2*sw*sz*Xi2x2)/cw + (4*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/cw + 6*Cl2x2*gzp**2*MMU**2*sz**2*Xi2x2 - 2*gzp**2*MMU**2*sz**2*Xi2x2**2 + 2*gzp**2*MZ**2*sz**2*Xi2x2**2)*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*gzp**2*MMU**2*sz**2)/4. - (Cl2x3**2*gzp**2*MTA**2*sz**2)/4. - (Cl2x3**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MMU**2*MTA**2*sz**2)/(2.*MZ**2) - (Cl2x3**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) + (Cl2x3**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl2x3*gzp**2*MMU*MTA*sz**2*Xi2x3 - gzp**2*MMU**2*sz**2*Xi2x3**2 - gzp**2*MTA**2*sz**2*Xi2x3**2 - (gzp**2*MMU**4*sz**2*Xi2x3**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*sz**2*Xi2x3**2)/MZ**2 - (gzp**2*MTA**4*sz**2*Xi2x3**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'((-(Cd2x3*gzp**2*MB*MS*sz**2*Xi2x3) - (gzp**2*MB**2*sz**2*Xi2x3**2)/3. - (gzp**2*MS**2*sz**2*Xi2x3**2)/3. - (gzp**2*MB**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MB**2*MS**2*sz**2*Xi2x3**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x3**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x3**2)/3. - (Cd2x3*gzp**2*MB**2*sz**2*complexconjugate(Cd2x3))/12. - (Cd2x3*gzp**2*MS**2*sz**2*complexconjugate(Cd2x3))/12. - (Cd2x3*gzp**2*MB**4*sz**2*complexconjugate(Cd2x3))/(12.*MZ**2) + (Cd2x3*gzp**2*MB**2*MS**2*sz**2*complexconjugate(Cd2x3))/(6.*MZ**2) - (Cd2x3*gzp**2*MS**4*sz**2*complexconjugate(Cd2x3))/(12.*MZ**2) + (Cd2x3*gzp**2*MZ**2*sz**2*complexconjugate(Cd2x3))/6. - gzp**2*MB*MS*sz**2*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'((-(Cd2x1*gzp**2*MD*MS*sz**2*Xi2x1) - (gzp**2*MD**2*sz**2*Xi2x1**2)/3. - (gzp**2*MS**2*sz**2*Xi2x1**2)/3. - (gzp**2*MD**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MD**2*MS**2*sz**2*Xi2x1**2)/(3.*MZ**2) - (gzp**2*MS**4*sz**2*Xi2x1**2)/(3.*MZ**2) + (2*gzp**2*MZ**2*sz**2*Xi2x1**2)/3. - (Cd2x1*gzp**2*MD**2*sz**2*complexconjugate(Cd2x1))/12. - (Cd2x1*gzp**2*MS**2*sz**2*complexconjugate(Cd2x1))/12. - (Cd2x1*gzp**2*MD**4*sz**2*complexconjugate(Cd2x1))/(12.*MZ**2) + (Cd2x1*gzp**2*MD**2*MS**2*sz**2*complexconjugate(Cd2x1))/(6.*MZ**2) - (Cd2x1*gzp**2*MS**4*sz**2*complexconjugate(Cd2x1))/(12.*MZ**2) + (Cd2x1*gzp**2*MZ**2*sz**2*complexconjugate(Cd2x1))/6. - gzp**2*MD*MS*sz**2*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*cz**2*ee**2*MS**2 + cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) - (17*cz**2*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) - (Cd2x2*cw*cz*ee*gzp*MS**2*sz)/(2.*sw) + (Cd2x2*cw*cz*ee*gzp*MZ**2*sz)/(2.*sw) - (7*Cd2x2*cz*ee*gzp*MS**2*sw*sz)/(6.*cw) + (Cd2x2*cz*ee*gzp*MZ**2*sw*sz)/(6.*cw) - (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw - (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) + (4*cz*ee*gzp*MZ**2*sw*sz*Xi2x2)/(3.*cw) - Cd2x2*gzp**2*MS**2*sz**2*Xi2x2 - (2*gzp**2*MS**2*sz**2*Xi2x2**2)/3. + (2*gzp**2*MZ**2*sz**2*Xi2x2**2)/3. - (cw*cz*ee*gzp*MS**2*sz*complexconjugate(Cd2x2))/(2.*sw) + (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(Cd2x2))/(2.*sw) - (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(Cd2x2))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(Cd2x2))/(6.*cw) - (Cd2x2*gzp**2*MS**2*sz**2*complexconjugate(Cd2x2))/6. + (Cd2x2*gzp**2*MZ**2*sz**2*complexconjugate(Cd2x2))/6. - gzp**2*MS**2*sz**2*Xi2x2*complexconjugate(Cd2x2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.c__tilde__):'((2*gzp**2*I1a32*MC*MT*sz**2*Xi3x2 - (4*gzp**2*MC**2*sz**2*Xi3x2**2)/3. - (4*gzp**2*MT**2*sz**2*Xi3x2**2)/3. - (4*gzp**2*MC**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MT**2*sz**2*Xi3x2**2)/(3.*MZ**2) - (4*gzp**2*MT**4*sz**2*Xi3x2**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi3x2**2)/3. - (gzp**2*I1a32*MC**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MT**2*sz**2*complexconjugate(I1a32))/12. - (gzp**2*I1a32*MC**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MC**2*MT**2*sz**2*complexconjugate(I1a32))/(6.*MZ**2) - (gzp**2*I1a32*MT**4*sz**2*complexconjugate(I1a32))/(12.*MZ**2) + (gzp**2*I1a32*MZ**2*sz**2*complexconjugate(I1a32))/6. + 2*gzp**2*MC*MT*sz**2*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZ**2 - 2*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*cz**2*ee**2*MT**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (cw*cz*ee*gzp*I1a33*MT**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a33*MZ**2*sz)/(2.*sw) + (11*cz*ee*gzp*I1a33*MT**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a33*MZ**2*sw*sz)/(6.*cw) - (12*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw - (4*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) + (16*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/(3.*cw) + 2*gzp**2*I1a33*MT**2*sz**2*Xi3x3 - (8*gzp**2*MT**2*sz**2*Xi3x3**2)/3. + (8*gzp**2*MZ**2*sz**2*Xi3x3**2)/3. + (cw*cz*ee*gzp*MT**2*sz*complexconjugate(I1a33))/(2.*sw) - (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a33))/(2.*sw) + (11*cz*ee*gzp*MT**2*sw*sz*complexconjugate(I1a33))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (gzp**2*I1a33*MT**2*sz**2*complexconjugate(I1a33))/6. + (gzp**2*I1a33*MZ**2*sz**2*complexconjugate(I1a33))/6. + 2*gzp**2*MT**2*sz**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.u__tilde__):'((2*gzp**2*I1a31*MT*MU*sz**2*Xi3x1 - (4*gzp**2*MT**2*sz**2*Xi3x1**2)/3. - (4*gzp**2*MU**2*sz**2*Xi3x1**2)/3. - (4*gzp**2*MT**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*sz**2*Xi3x1**2)/(3.*MZ**2) - (4*gzp**2*MU**4*sz**2*Xi3x1**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi3x1**2)/3. - (gzp**2*I1a31*MT**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MU**2*sz**2*complexconjugate(I1a31))/12. - (gzp**2*I1a31*MT**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MT**2*MU**2*sz**2*complexconjugate(I1a31))/(6.*MZ**2) - (gzp**2*I1a31*MU**4*sz**2*complexconjugate(I1a31))/(12.*MZ**2) + (gzp**2*I1a31*MZ**2*sz**2*complexconjugate(I1a31))/6. + 2*gzp**2*MT*MU*sz**2*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*gzp**2*Me**2*sz**2)/4. - (Cl3x1**2*gzp**2*MTA**2*sz**2)/4. - (Cl3x1**2*gzp**2*Me**4*sz**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*Me**2*MTA**2*sz**2)/(2.*MZ**2) - (Cl3x1**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) + (Cl3x1**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl3x1*gzp**2*Me*MTA*sz**2*Xi3x1 - gzp**2*Me**2*sz**2*Xi3x1**2 - gzp**2*MTA**2*sz**2*Xi3x1**2 - (gzp**2*Me**4*sz**2*Xi3x1**2)/MZ**2 + (2*gzp**2*Me**2*MTA**2*sz**2*Xi3x1**2)/MZ**2 - (gzp**2*MTA**4*sz**2*Xi3x1**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*gzp**2*MMU**2*sz**2)/4. - (Cl3x2**2*gzp**2*MTA**2*sz**2)/4. - (Cl3x2**2*gzp**2*MMU**4*sz**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MMU**2*MTA**2*sz**2)/(2.*MZ**2) - (Cl3x2**2*gzp**2*MTA**4*sz**2)/(4.*MZ**2) + (Cl3x2**2*gzp**2*MZ**2*sz**2)/2. + 6*Cl3x2*gzp**2*MMU*MTA*sz**2*Xi3x2 - gzp**2*MMU**2*sz**2*Xi3x2**2 - gzp**2*MTA**2*sz**2*Xi3x2**2 - (gzp**2*MMU**4*sz**2*Xi3x2**2)/MZ**2 + (2*gzp**2*MMU**2*MTA**2*sz**2*Xi3x2**2)/MZ**2 - (gzp**2*MTA**4*sz**2*Xi3x2**2)/MZ**2 + 2*gzp**2*MZ**2*sz**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZ**2 - 2*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*cz**2*ee**2*MTA**2 - cz**2*ee**2*MZ**2 - (cw**2*cz**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl3x3*cw*cz*ee*gzp*MTA**2*sz)/sw - (Cl3x3*cw*cz*ee*gzp*MZ**2*sz)/sw + (5*Cl3x3*cz*ee*gzp*MTA**2*sw*sz)/cw + (Cl3x3*cz*ee*gzp*MZ**2*sw*sz)/cw - (Cl3x3**2*gzp**2*MTA**2*sz**2)/2. + (Cl3x3**2*gzp**2*MZ**2*sz**2)/2. - (6*cw*cz*ee*gzp*MTA**2*sz*Xi3x3)/sw + (2*cz*ee*gzp*MTA**2*sw*sz*Xi3x3)/cw + (4*cz*ee*gzp*MZ**2*sw*sz*Xi3x3)/cw + 6*Cl3x3*gzp**2*MTA**2*sz**2*Xi3x3 - 2*gzp**2*MTA**2*sz**2*Xi3x3**2 + 2*gzp**2*MZ**2*sz**2*Xi3x3**2)*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.c__tilde__):'((2*gzp**2*I1a12*MC*MU*sz**2*Xi1x2 - (4*gzp**2*MC**2*sz**2*Xi1x2**2)/3. - (4*gzp**2*MU**2*sz**2*Xi1x2**2)/3. - (4*gzp**2*MC**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (8*gzp**2*MC**2*MU**2*sz**2*Xi1x2**2)/(3.*MZ**2) - (4*gzp**2*MU**4*sz**2*Xi1x2**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi1x2**2)/3. - (gzp**2*I1a12*MC**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MU**2*sz**2*complexconjugate(I1a12))/12. - (gzp**2*I1a12*MC**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MC**2*MU**2*sz**2*complexconjugate(I1a12))/(6.*MZ**2) - (gzp**2*I1a12*MU**4*sz**2*complexconjugate(I1a12))/(12.*MZ**2) + (gzp**2*I1a12*MZ**2*sz**2*complexconjugate(I1a12))/6. + 2*gzp**2*MC*MU*sz**2*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.t__tilde__):'((2*gzp**2*I1a13*MT*MU*sz**2*Xi1x3 - (4*gzp**2*MT**2*sz**2*Xi1x3**2)/3. - (4*gzp**2*MU**2*sz**2*Xi1x3**2)/3. - (4*gzp**2*MT**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (8*gzp**2*MT**2*MU**2*sz**2*Xi1x3**2)/(3.*MZ**2) - (4*gzp**2*MU**4*sz**2*Xi1x3**2)/(3.*MZ**2) + (8*gzp**2*MZ**2*sz**2*Xi1x3**2)/3. - (gzp**2*I1a13*MT**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MU**2*sz**2*complexconjugate(I1a13))/12. - (gzp**2*I1a13*MT**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MT**2*MU**2*sz**2*complexconjugate(I1a13))/(6.*MZ**2) - (gzp**2*I1a13*MU**4*sz**2*complexconjugate(I1a13))/(12.*MZ**2) + (gzp**2*I1a13*MZ**2*sz**2*complexconjugate(I1a13))/6. + 2*gzp**2*MT*MU*sz**2*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZ**2 - 2*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*cz**2*ee**2*MU**2 - cz**2*ee**2*MZ**2 - (3*cw**2*cz**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (7*cz**2*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*cz**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (cw*cz*ee*gzp*I1a11*MU**2*sz)/(2.*sw) - (cw*cz*ee*gzp*I1a11*MZ**2*sz)/(2.*sw) + (11*cz*ee*gzp*I1a11*MU**2*sw*sz)/(6.*cw) + (cz*ee*gzp*I1a11*MZ**2*sw*sz)/(6.*cw) - (12*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw - (4*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) + (16*cz*ee*gzp*MZ**2*sw*sz*Xi1x1)/(3.*cw) + 2*gzp**2*I1a11*MU**2*sz**2*Xi1x1 - (8*gzp**2*MU**2*sz**2*Xi1x1**2)/3. + (8*gzp**2*MZ**2*sz**2*Xi1x1**2)/3. + (cw*cz*ee*gzp*MU**2*sz*complexconjugate(I1a11))/(2.*sw) - (cw*cz*ee*gzp*MZ**2*sz*complexconjugate(I1a11))/(2.*sw) + (11*cz*ee*gzp*MU**2*sw*sz*complexconjugate(I1a11))/(6.*cw) + (cz*ee*gzp*MZ**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (gzp**2*I1a11*MU**2*sz**2*complexconjugate(I1a11))/6. + (gzp**2*I1a11*MZ**2*sz**2*complexconjugate(I1a11))/6. + 2*gzp**2*MU**2*sz**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl1x1*cw*cz*ee*gzp*MZ**2*sz)/sw + (Cl1x1*cz*ee*gzp*MZ**2*sw*sz)/cw + (Cl1x1**2*gzp**2*MZ**2*sz**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vm__tilde__):'(Cl1x2**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.vt__tilde__):'(Cl1x3**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.ve__tilde__):'(Cl2x1**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl2x2*cw*cz*ee*gzp*MZ**2*sz)/sw + (Cl2x2*cz*ee*gzp*MZ**2*sw*sz)/cw + (Cl2x2**2*gzp**2*MZ**2*sz**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vt__tilde__):'(Cl2x3**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.ve__tilde__):'(Cl3x1**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vm__tilde__):'(Cl3x2**2*gzp**2*MZ**4*sz**2)/(96.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(cz**2*ee**2*MZ**2 + (cw**2*cz**2*ee**2*MZ**2)/(2.*sw**2) + (cz**2*ee**2*MZ**2*sw**2)/(2.*cw**2) + (Cl3x3*cw*cz*ee*gzp*MZ**2*sz)/sw + (Cl3x3*cz*ee*gzp*MZ**2*sw*sz)/cw + (Cl3x3**2*gzp**2*MZ**2*sz**2)/2.))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*cz**2*ee**2*MW**2)/sw**2 - (17*cw**2*cz**2*ee**2*MZ**2)/sw**2 + (4*cw**2*cz**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*cz**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'(((Cd3x3*cw*cz*ee*gzp*MB**2*sz)/(2.*sw) - (Cd3x3*cw*cz*ee*gzp*MZp**2*sz)/(2.*sw) + (7*Cd3x3*cz*ee*gzp*MB**2*sw*sz)/(6.*cw) - (Cd3x3*cz*ee*gzp*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MB**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MB**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - Cd3x3*cz**2*gzp**2*MB**2*Xi3x3 + (6*cw*cz*ee*gzp*MB**2*sz*Xi3x3)/sw + (10*cz*ee*gzp*MB**2*sw*sz*Xi3x3)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) - (2*cz**2*gzp**2*MB**2*Xi3x3**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi3x3**2)/3. - (Cd3x3*cz**2*gzp**2*MB**2*complexconjugate(Cd3x3))/6. + (Cd3x3*cz**2*gzp**2*MZp**2*complexconjugate(Cd3x3))/6. + (cw*cz*ee*gzp*MB**2*sz*complexconjugate(Cd3x3))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(Cd3x3))/(2.*sw) + (7*cz*ee*gzp*MB**2*sw*sz*complexconjugate(Cd3x3))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(Cd3x3))/(6.*cw) - cz**2*gzp**2*MB**2*Xi3x3*complexconjugate(Cd3x3))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((-(Cd3x1*cz**2*gzp**2*MB*MD*Xi3x1) - (cz**2*gzp**2*MB**2*Xi3x1**2)/3. - (cz**2*gzp**2*MD**2*Xi3x1**2)/3. - (cz**2*gzp**2*MB**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi3x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi3x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. - (Cd3x1*cz**2*gzp**2*MB**2*complexconjugate(Cd3x1))/12. - (Cd3x1*cz**2*gzp**2*MD**2*complexconjugate(Cd3x1))/12. - (Cd3x1*cz**2*gzp**2*MB**4*complexconjugate(Cd3x1))/(12.*MZp**2) + (Cd3x1*cz**2*gzp**2*MB**2*MD**2*complexconjugate(Cd3x1))/(6.*MZp**2) - (Cd3x1*cz**2*gzp**2*MD**4*complexconjugate(Cd3x1))/(12.*MZp**2) + (Cd3x1*cz**2*gzp**2*MZp**2*complexconjugate(Cd3x1))/6. - cz**2*gzp**2*MB*MD*Xi3x1*complexconjugate(Cd3x1))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((-(Cd3x2*cz**2*gzp**2*MB*MS*Xi3x2) - (cz**2*gzp**2*MB**2*Xi3x2**2)/3. - (cz**2*gzp**2*MS**2*Xi3x2**2)/3. - (cz**2*gzp**2*MB**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi3x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi3x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. - (Cd3x2*cz**2*gzp**2*MB**2*complexconjugate(Cd3x2))/12. - (Cd3x2*cz**2*gzp**2*MS**2*complexconjugate(Cd3x2))/12. - (Cd3x2*cz**2*gzp**2*MB**4*complexconjugate(Cd3x2))/(12.*MZp**2) + (Cd3x2*cz**2*gzp**2*MB**2*MS**2*complexconjugate(Cd3x2))/(6.*MZp**2) - (Cd3x2*cz**2*gzp**2*MS**4*complexconjugate(Cd3x2))/(12.*MZp**2) + (Cd3x2*cz**2*gzp**2*MZp**2*complexconjugate(Cd3x2))/6. - cz**2*gzp**2*MB*MS*Xi3x2*complexconjugate(Cd3x2))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-(cw*cz*ee*gzp*I1a22*MC**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a22*MZp**2*sz)/(2.*sw) - (11*cz*ee*gzp*I1a22*MC**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a22*MZp**2*sw*sz)/(6.*cw) - 11*ee**2*MC**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MC**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + 2*cz**2*gzp**2*I1a22*MC**2*Xi2x2 + (12*cw*cz*ee*gzp*MC**2*sz*Xi2x2)/sw + (4*cz*ee*gzp*MC**2*sw*sz*Xi2x2)/(3.*cw) - (16*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) - (8*cz**2*gzp**2*MC**2*Xi2x2**2)/3. + (8*cz**2*gzp**2*MZp**2*Xi2x2**2)/3. - (cz**2*gzp**2*I1a22*MC**2*complexconjugate(I1a22))/6. + (cz**2*gzp**2*I1a22*MZp**2*complexconjugate(I1a22))/6. - (cw*cz*ee*gzp*MC**2*sz*complexconjugate(I1a22))/(2.*sw) + (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a22))/(2.*sw) - (11*cz*ee*gzp*MC**2*sw*sz*complexconjugate(I1a22))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a22))/(6.*cw) + 2*cz**2*gzp**2*MC**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((2*cz**2*gzp**2*I1a23*MC*MT*Xi2x3 - (4*cz**2*gzp**2*MC**2*Xi2x3**2)/3. - (4*cz**2*gzp**2*MT**2*Xi2x3**2)/3. - (4*cz**2*gzp**2*MC**4*Xi2x3**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MC**2*MT**2*Xi2x3**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MT**4*Xi2x3**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. - (cz**2*gzp**2*I1a23*MC**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MT**2*complexconjugate(I1a23))/12. - (cz**2*gzp**2*I1a23*MC**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MC**2*MT**2*complexconjugate(I1a23))/(6.*MZp**2) - (cz**2*gzp**2*I1a23*MT**4*complexconjugate(I1a23))/(12.*MZp**2) + (cz**2*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/6. + 2*cz**2*gzp**2*MC*MT*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((2*cz**2*gzp**2*I1a21*MC*MU*Xi2x1 - (4*cz**2*gzp**2*MC**2*Xi2x1**2)/3. - (4*cz**2*gzp**2*MU**2*Xi2x1**2)/3. - (4*cz**2*gzp**2*MC**4*Xi2x1**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MC**2*MU**2*Xi2x1**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MU**4*Xi2x1**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. - (cz**2*gzp**2*I1a21*MC**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MU**2*complexconjugate(I1a21))/12. - (cz**2*gzp**2*I1a21*MC**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MC**2*MU**2*complexconjugate(I1a21))/(6.*MZp**2) - (cz**2*gzp**2*I1a21*MU**4*complexconjugate(I1a21))/(12.*MZp**2) + (cz**2*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/6. + 2*cz**2*gzp**2*MC*MU*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((-(Cd1x3*cz**2*gzp**2*MB*MD*Xi1x3) - (cz**2*gzp**2*MB**2*Xi1x3**2)/3. - (cz**2*gzp**2*MD**2*Xi1x3**2)/3. - (cz**2*gzp**2*MB**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MD**2*Xi1x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MD**4*Xi1x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. - (Cd1x3*cz**2*gzp**2*MB**2*complexconjugate(Cd1x3))/12. - (Cd1x3*cz**2*gzp**2*MD**2*complexconjugate(Cd1x3))/12. - (Cd1x3*cz**2*gzp**2*MB**4*complexconjugate(Cd1x3))/(12.*MZp**2) + (Cd1x3*cz**2*gzp**2*MB**2*MD**2*complexconjugate(Cd1x3))/(6.*MZp**2) - (Cd1x3*cz**2*gzp**2*MD**4*complexconjugate(Cd1x3))/(12.*MZp**2) + (Cd1x3*cz**2*gzp**2*MZp**2*complexconjugate(Cd1x3))/6. - cz**2*gzp**2*MB*MD*Xi1x3*complexconjugate(Cd1x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'(((Cd1x1*cw*cz*ee*gzp*MD**2*sz)/(2.*sw) - (Cd1x1*cw*cz*ee*gzp*MZp**2*sz)/(2.*sw) + (7*Cd1x1*cz*ee*gzp*MD**2*sw*sz)/(6.*cw) - (Cd1x1*cz*ee*gzp*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MD**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MD**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - Cd1x1*cz**2*gzp**2*MD**2*Xi1x1 + (6*cw*cz*ee*gzp*MD**2*sz*Xi1x1)/sw + (10*cz*ee*gzp*MD**2*sw*sz*Xi1x1)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) - (2*cz**2*gzp**2*MD**2*Xi1x1**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi1x1**2)/3. - (Cd1x1*cz**2*gzp**2*MD**2*complexconjugate(Cd1x1))/6. + (Cd1x1*cz**2*gzp**2*MZp**2*complexconjugate(Cd1x1))/6. + (cw*cz*ee*gzp*MD**2*sz*complexconjugate(Cd1x1))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(Cd1x1))/(2.*sw) + (7*cz*ee*gzp*MD**2*sw*sz*complexconjugate(Cd1x1))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(Cd1x1))/(6.*cw) - cz**2*gzp**2*MD**2*Xi1x1*complexconjugate(Cd1x1))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((-(Cd1x2*cz**2*gzp**2*MD*MS*Xi1x2) - (cz**2*gzp**2*MD**2*Xi1x2**2)/3. - (cz**2*gzp**2*MS**2*Xi1x2**2)/3. - (cz**2*gzp**2*MD**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi1x2**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi1x2**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. - (Cd1x2*cz**2*gzp**2*MD**2*complexconjugate(Cd1x2))/12. - (Cd1x2*cz**2*gzp**2*MS**2*complexconjugate(Cd1x2))/12. - (Cd1x2*cz**2*gzp**2*MD**4*complexconjugate(Cd1x2))/(12.*MZp**2) + (Cd1x2*cz**2*gzp**2*MD**2*MS**2*complexconjugate(Cd1x2))/(6.*MZp**2) - (Cd1x2*cz**2*gzp**2*MS**4*complexconjugate(Cd1x2))/(12.*MZp**2) + (Cd1x2*cz**2*gzp**2*MZp**2*complexconjugate(Cd1x2))/6. - cz**2*gzp**2*MD*MS*Xi1x2*complexconjugate(Cd1x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-(Cl1x1**2*cz**2*gzp**2*Me**2)/2. + (Cl1x1**2*cz**2*gzp**2*MZp**2)/2. - (Cl1x1*cw*cz*ee*gzp*Me**2*sz)/sw + (Cl1x1*cw*cz*ee*gzp*MZp**2*sz)/sw - (5*Cl1x1*cz*ee*gzp*Me**2*sw*sz)/cw - (Cl1x1*cz*ee*gzp*MZp**2*sw*sz)/cw - 5*ee**2*Me**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*Me**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + 6*Cl1x1*cz**2*gzp**2*Me**2*Xi1x1 + (6*cw*cz*ee*gzp*Me**2*sz*Xi1x1)/sw - (2*cz*ee*gzp*Me**2*sw*sz*Xi1x1)/cw - (4*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/cw - 2*cz**2*gzp**2*Me**2*Xi1x1**2 + 2*cz**2*gzp**2*MZp**2*Xi1x1**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-(Cl1x2**2*cz**2*gzp**2*Me**2)/4. - (Cl1x2**2*cz**2*gzp**2*MMU**2)/4. - (Cl1x2**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl1x2**2*cz**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) - (Cl1x2**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl1x2**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl1x2*cz**2*gzp**2*Me*MMU*Xi1x2 - cz**2*gzp**2*Me**2*Xi1x2**2 - cz**2*gzp**2*MMU**2*Xi1x2**2 - (cz**2*gzp**2*Me**4*Xi1x2**2)/MZp**2 + (2*cz**2*gzp**2*Me**2*MMU**2*Xi1x2**2)/MZp**2 - (cz**2*gzp**2*MMU**4*Xi1x2**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-(Cl1x3**2*cz**2*gzp**2*Me**2)/4. - (Cl1x3**2*cz**2*gzp**2*MTA**2)/4. - (Cl1x3**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl1x3**2*cz**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) - (Cl1x3**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl1x3**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl1x3*cz**2*gzp**2*Me*MTA*Xi1x3 - cz**2*gzp**2*Me**2*Xi1x3**2 - cz**2*gzp**2*MTA**2*Xi1x3**2 - (cz**2*gzp**2*Me**4*Xi1x3**2)/MZp**2 + (2*cz**2*gzp**2*Me**2*MTA**2*Xi1x3**2)/MZp**2 - (cz**2*gzp**2*MTA**4*Xi1x3**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.H,P.Z):'(((5*cz**4*ee**2*gzp**2*vev**2)/4. - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*vev**2)/(4.*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*vev**2)/(8.*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*vev**2)/(8.*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*vev**2)/(8.*MZ**2) + (5*cw**2*cz**4*ee**2*gzp**2*vev**2)/(8.*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZ**2*sw**2) - (cw**2*cz**4*ee**2*gzp**2*MH**2*vev**2)/(8.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MH**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZ**2*vev**2)/(16.*MZp**2*sw**2) + (cw**2*cz**4*ee**2*gzp**2*MZp**2*vev**2)/(16.*MZ**2*sw**2) + (5*cz**4*ee**2*gzp**2*sw**2*vev**2)/(8.*cw**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cz**4*ee**2*gzp**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MH**4*sw**2*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (cz**4*ee**2*gzp**2*MZ**2*sw**2*vev**2)/(16.*cw**2*MZp**2) + (cz**4*ee**2*gzp**2*MZp**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (5*cw**3*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw**3) - (cw**3*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw**3) + (cw**3*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw**3) + (15*cw*cz**3*ee**3*gzp*sz*vev**2)/(4.*sw) - (5*cw*cz**3*ee*gzp**3*sz*vev**2)/(4.*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZ**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZ**2*sw) - (3*cw*cz**3*ee**3*gzp*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (cw*cz**3*ee*gzp**3*MH**2*sz*vev**2)/(4.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MH**4*sz*vev**2)/(8.*MZ**2*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZ**2*sz*vev**2)/(8.*MZp**2*sw) - (cw*cz**3*ee*gzp**3*MZ**2*sz*vev**2)/(8.*MZp**2*sw) + (3*cw*cz**3*ee**3*gzp*MZp**2*sz*vev**2)/(8.*MZ**2*sw) - (cw*cz**3*ee*gzp**3*MZp**2*sz*vev**2)/(8.*MZ**2*sw) + (15*cz**3*ee**3*gzp*sw*sz*vev**2)/(4.*cw) - (5*cz**3*ee*gzp**3*sw*sz*vev**2)/(4.*cw) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZ**2) - (3*cz**3*ee**3*gzp*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (cz**3*ee*gzp**3*MH**2*sw*sz*vev**2)/(4.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) - (cz**3*ee*gzp**3*MH**4*sw*sz*vev**2)/(8.*cw*MZ**2*MZp**2) + (3*cz**3*ee**3*gzp*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) - (cz**3*ee*gzp**3*MZ**2*sw*sz*vev**2)/(8.*cw*MZp**2) + (3*cz**3*ee**3*gzp*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) - (cz**3*ee*gzp**3*MZp**2*sw*sz*vev**2)/(8.*cw*MZ**2) + (5*cz**3*ee**3*gzp*sw**3*sz*vev**2)/(4.*cw**3) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZ**2) - (cz**3*ee**3*gzp*MH**2*sw**3*sz*vev**2)/(4.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MH**4*sw**3*sz*vev**2)/(8.*cw**3*MZ**2*MZp**2) + (cz**3*ee**3*gzp*MZ**2*sw**3*sz*vev**2)/(8.*cw**3*MZp**2) + (cz**3*ee**3*gzp*MZp**2*sw**3*sz*vev**2)/(8.*cw**3*MZ**2) + (15*cz**2*ee**4*sz**2*vev**2)/4. - 5*cz**2*ee**2*gzp**2*sz**2*vev**2 + (5*cz**2*gzp**4*sz**2*vev**2)/8. - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZ**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZ**2) - (3*cz**2*ee**4*MH**2*sz**2*vev**2)/(4.*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/MZp**2 - (cz**2*gzp**4*MH**2*sz**2*vev**2)/(8.*MZp**2) + (3*cz**2*ee**4*MH**4*sz**2*vev**2)/(8.*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(2.*MZ**2*MZp**2) + (cz**2*gzp**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2) + (3*cz**2*ee**4*MZ**2*sz**2*vev**2)/(8.*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(2.*MZp**2) + (cz**2*gzp**4*MZ**2*sz**2*vev**2)/(16.*MZp**2) + (3*cz**2*ee**4*MZp**2*sz**2*vev**2)/(8.*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(2.*MZ**2) + (cz**2*gzp**4*MZp**2*sz**2*vev**2)/(16.*MZ**2) + (5*cw**4*cz**2*ee**4*sz**2*vev**2)/(8.*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZ**2*sw**4) - (cw**4*cz**2*ee**4*MH**2*sz**2*vev**2)/(8.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MH**4*sz**2*vev**2)/(16.*MZ**2*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZ**2*sz**2*vev**2)/(16.*MZp**2*sw**4) + (cw**4*cz**2*ee**4*MZp**2*sz**2*vev**2)/(16.*MZ**2*sw**4) + (5*cw**2*cz**2*ee**4*sz**2*vev**2)/(2.*sw**2) - (5*cw**2*cz**2*ee**2*gzp**2*sz**2*vev**2)/(2.*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZ**2*sw**2) - (cw**2*cz**2*ee**4*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**2*gzp**2*MH**2*sz**2*vev**2)/(2.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MH**4*sz**2*vev**2)/(4.*MZ**2*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZ**2*sz**2*vev**2)/(4.*MZp**2*sw**2) + (cw**2*cz**2*ee**4*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) - (cw**2*cz**2*ee**2*gzp**2*MZp**2*sz**2*vev**2)/(4.*MZ**2*sw**2) + (5*cz**2*ee**4*sw**2*sz**2*vev**2)/(2.*cw**2) - (5*cz**2*ee**2*gzp**2*sw**2*sz**2*vev**2)/(2.*cw**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZ**2) - (cz**2*ee**4*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**2*gzp**2*MH**2*sw**2*sz**2*vev**2)/(2.*cw**2*MZp**2) + (cz**2*ee**4*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) - (cz**2*ee**2*gzp**2*MH**4*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) - (cz**2*ee**2*gzp**2*MZ**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZp**2) + (cz**2*ee**4*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) - (cz**2*ee**2*gzp**2*MZp**2*sw**2*sz**2*vev**2)/(4.*cw**2*MZ**2) + (5*cz**2*ee**4*sw**4*sz**2*vev**2)/(8.*cw**4) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZ**2) - (cz**2*ee**4*MH**2*sw**4*sz**2*vev**2)/(8.*cw**4*MZp**2) + (cz**2*ee**4*MH**4*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2*MZp**2) + (cz**2*ee**4*MZ**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZp**2) + (cz**2*ee**4*MZp**2*sw**4*sz**2*vev**2)/(16.*cw**4*MZ**2) - (5*cw**3*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw**3) + (cw**3*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw**3) - (cw**3*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw**3) - (15*cw*cz*ee**3*gzp*sz**3*vev**2)/(4.*sw) + (5*cw*cz*ee*gzp**3*sz**3*vev**2)/(4.*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZ**2*sw) + (3*cw*cz*ee**3*gzp*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (cw*cz*ee*gzp**3*MH**2*sz**3*vev**2)/(4.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) + (cw*cz*ee*gzp**3*MH**4*sz**3*vev**2)/(8.*MZ**2*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) + (cw*cz*ee*gzp**3*MZ**2*sz**3*vev**2)/(8.*MZp**2*sw) - (3*cw*cz*ee**3*gzp*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) + (cw*cz*ee*gzp**3*MZp**2*sz**3*vev**2)/(8.*MZ**2*sw) - (15*cz*ee**3*gzp*sw*sz**3*vev**2)/(4.*cw) + (5*cz*ee*gzp**3*sw*sz**3*vev**2)/(4.*cw) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZ**2) + (3*cz*ee**3*gzp*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (cz*ee*gzp**3*MH**2*sw*sz**3*vev**2)/(4.*cw*MZp**2) - (3*cz*ee**3*gzp*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) + (cz*ee*gzp**3*MH**4*sw*sz**3*vev**2)/(8.*cw*MZ**2*MZp**2) - (3*cz*ee**3*gzp*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) + (cz*ee*gzp**3*MZ**2*sw*sz**3*vev**2)/(8.*cw*MZp**2) - (3*cz*ee**3*gzp*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) + (cz*ee*gzp**3*MZp**2*sw*sz**3*vev**2)/(8.*cw*MZ**2) - (5*cz*ee**3*gzp*sw**3*sz**3*vev**2)/(4.*cw**3) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZ**2) + (cz*ee**3*gzp*MH**2*sw**3*sz**3*vev**2)/(4.*cw**3*MZp**2) - (cz*ee**3*gzp*MH**4*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2*MZp**2) - (cz*ee**3*gzp*MZ**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZp**2) - (cz*ee**3*gzp*MZp**2*sw**3*sz**3*vev**2)/(8.*cw**3*MZ**2) + (5*ee**2*gzp**2*sz**4*vev**2)/4. - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZ**2) - (ee**2*gzp**2*MH**2*sz**4*vev**2)/(4.*MZp**2) + (ee**2*gzp**2*MH**4*sz**4*vev**2)/(8.*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sz**4*vev**2)/(8.*MZp**2) + (ee**2*gzp**2*MZp**2*sz**4*vev**2)/(8.*MZ**2) + (5*cw**2*ee**2*gzp**2*sz**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZ**2*sw**2) - (cw**2*ee**2*gzp**2*MH**2*sz**4*vev**2)/(8.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MH**4*sz**4*vev**2)/(16.*MZ**2*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZ**2*sz**4*vev**2)/(16.*MZp**2*sw**2) + (cw**2*ee**2*gzp**2*MZp**2*sz**4*vev**2)/(16.*MZ**2*sw**2) + (5*ee**2*gzp**2*sw**2*sz**4*vev**2)/(8.*cw**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZ**2) - (ee**2*gzp**2*MH**2*sw**2*sz**4*vev**2)/(8.*cw**2*MZp**2) + (ee**2*gzp**2*MH**4*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2*MZp**2) + (ee**2*gzp**2*MZ**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZp**2) + (ee**2*gzp**2*MZp**2*sw**2*sz**4*vev**2)/(16.*cw**2*MZ**2))*cmath.sqrt(MH**4 - 2*MH**2*MZ**2 + MZ**4 - 2*MH**2*MZp**2 - 2*MZ**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-(Cl2x1**2*cz**2*gzp**2*Me**2)/4. - (Cl2x1**2*cz**2*gzp**2*MMU**2)/4. - (Cl2x1**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl2x1**2*cz**2*gzp**2*Me**2*MMU**2)/(2.*MZp**2) - (Cl2x1**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl2x1**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl2x1*cz**2*gzp**2*Me*MMU*Xi2x1 - cz**2*gzp**2*Me**2*Xi2x1**2 - cz**2*gzp**2*MMU**2*Xi2x1**2 - (cz**2*gzp**2*Me**4*Xi2x1**2)/MZp**2 + (2*cz**2*gzp**2*Me**2*MMU**2*Xi2x1**2)/MZp**2 - (cz**2*gzp**2*MMU**4*Xi2x1**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-(Cl2x2**2*cz**2*gzp**2*MMU**2)/2. + (Cl2x2**2*cz**2*gzp**2*MZp**2)/2. - (Cl2x2*cw*cz*ee*gzp*MMU**2*sz)/sw + (Cl2x2*cw*cz*ee*gzp*MZp**2*sz)/sw - (5*Cl2x2*cz*ee*gzp*MMU**2*sw*sz)/cw - (Cl2x2*cz*ee*gzp*MZp**2*sw*sz)/cw - 5*ee**2*MMU**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MMU**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + 6*Cl2x2*cz**2*gzp**2*MMU**2*Xi2x2 + (6*cw*cz*ee*gzp*MMU**2*sz*Xi2x2)/sw - (2*cz*ee*gzp*MMU**2*sw*sz*Xi2x2)/cw - (4*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/cw - 2*cz**2*gzp**2*MMU**2*Xi2x2**2 + 2*cz**2*gzp**2*MZp**2*Xi2x2**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-(Cl2x3**2*cz**2*gzp**2*MMU**2)/4. - (Cl2x3**2*cz**2*gzp**2*MTA**2)/4. - (Cl2x3**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl2x3**2*cz**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) - (Cl2x3**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl2x3**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl2x3*cz**2*gzp**2*MMU*MTA*Xi2x3 - cz**2*gzp**2*MMU**2*Xi2x3**2 - cz**2*gzp**2*MTA**2*Xi2x3**2 - (cz**2*gzp**2*MMU**4*Xi2x3**2)/MZp**2 + (2*cz**2*gzp**2*MMU**2*MTA**2*Xi2x3**2)/MZp**2 - (cz**2*gzp**2*MTA**4*Xi2x3**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((-(Cd2x3*cz**2*gzp**2*MB*MS*Xi2x3) - (cz**2*gzp**2*MB**2*Xi2x3**2)/3. - (cz**2*gzp**2*MS**2*Xi2x3**2)/3. - (cz**2*gzp**2*MB**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MB**2*MS**2*Xi2x3**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x3**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x3**2)/3. - (Cd2x3*cz**2*gzp**2*MB**2*complexconjugate(Cd2x3))/12. - (Cd2x3*cz**2*gzp**2*MS**2*complexconjugate(Cd2x3))/12. - (Cd2x3*cz**2*gzp**2*MB**4*complexconjugate(Cd2x3))/(12.*MZp**2) + (Cd2x3*cz**2*gzp**2*MB**2*MS**2*complexconjugate(Cd2x3))/(6.*MZp**2) - (Cd2x3*cz**2*gzp**2*MS**4*complexconjugate(Cd2x3))/(12.*MZp**2) + (Cd2x3*cz**2*gzp**2*MZp**2*complexconjugate(Cd2x3))/6. - cz**2*gzp**2*MB*MS*Xi2x3*complexconjugate(Cd2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((-(Cd2x1*cz**2*gzp**2*MD*MS*Xi2x1) - (cz**2*gzp**2*MD**2*Xi2x1**2)/3. - (cz**2*gzp**2*MS**2*Xi2x1**2)/3. - (cz**2*gzp**2*MD**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MD**2*MS**2*Xi2x1**2)/(3.*MZp**2) - (cz**2*gzp**2*MS**4*Xi2x1**2)/(3.*MZp**2) + (2*cz**2*gzp**2*MZp**2*Xi2x1**2)/3. - (Cd2x1*cz**2*gzp**2*MD**2*complexconjugate(Cd2x1))/12. - (Cd2x1*cz**2*gzp**2*MS**2*complexconjugate(Cd2x1))/12. - (Cd2x1*cz**2*gzp**2*MD**4*complexconjugate(Cd2x1))/(12.*MZp**2) + (Cd2x1*cz**2*gzp**2*MD**2*MS**2*complexconjugate(Cd2x1))/(6.*MZp**2) - (Cd2x1*cz**2*gzp**2*MS**4*complexconjugate(Cd2x1))/(12.*MZp**2) + (Cd2x1*cz**2*gzp**2*MZp**2*complexconjugate(Cd2x1))/6. - cz**2*gzp**2*MD*MS*Xi2x1*complexconjugate(Cd2x1))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'(((Cd2x2*cw*cz*ee*gzp*MS**2*sz)/(2.*sw) - (Cd2x2*cw*cz*ee*gzp*MZp**2*sz)/(2.*sw) + (7*Cd2x2*cz*ee*gzp*MS**2*sw*sz)/(6.*cw) - (Cd2x2*cz*ee*gzp*MZp**2*sw*sz)/(6.*cw) - 7*ee**2*MS**2*sz**2 + ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MS**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2*sz**2)/(6.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) - Cd2x2*cz**2*gzp**2*MS**2*Xi2x2 + (6*cw*cz*ee*gzp*MS**2*sz*Xi2x2)/sw + (10*cz*ee*gzp*MS**2*sw*sz*Xi2x2)/(3.*cw) - (4*cz*ee*gzp*MZp**2*sw*sz*Xi2x2)/(3.*cw) - (2*cz**2*gzp**2*MS**2*Xi2x2**2)/3. + (2*cz**2*gzp**2*MZp**2*Xi2x2**2)/3. - (Cd2x2*cz**2*gzp**2*MS**2*complexconjugate(Cd2x2))/6. + (Cd2x2*cz**2*gzp**2*MZp**2*complexconjugate(Cd2x2))/6. + (cw*cz*ee*gzp*MS**2*sz*complexconjugate(Cd2x2))/(2.*sw) - (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(Cd2x2))/(2.*sw) + (7*cz*ee*gzp*MS**2*sw*sz*complexconjugate(Cd2x2))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(Cd2x2))/(6.*cw) - cz**2*gzp**2*MS**2*Xi2x2*complexconjugate(Cd2x2))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((2*cz**2*gzp**2*I1a32*MC*MT*Xi3x2 - (4*cz**2*gzp**2*MC**2*Xi3x2**2)/3. - (4*cz**2*gzp**2*MT**2*Xi3x2**2)/3. - (4*cz**2*gzp**2*MC**4*Xi3x2**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MC**2*MT**2*Xi3x2**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MT**4*Xi3x2**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi3x2**2)/3. - (cz**2*gzp**2*I1a32*MC**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MT**2*complexconjugate(I1a32))/12. - (cz**2*gzp**2*I1a32*MC**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MC**2*MT**2*complexconjugate(I1a32))/(6.*MZp**2) - (cz**2*gzp**2*I1a32*MT**4*complexconjugate(I1a32))/(12.*MZp**2) + (cz**2*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/6. + 2*cz**2*gzp**2*MC*MT*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-(cw*cz*ee*gzp*I1a33*MT**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a33*MZp**2*sz)/(2.*sw) - (11*cz*ee*gzp*I1a33*MT**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a33*MZp**2*sw*sz)/(6.*cw) - 11*ee**2*MT**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MT**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + 2*cz**2*gzp**2*I1a33*MT**2*Xi3x3 + (12*cw*cz*ee*gzp*MT**2*sz*Xi3x3)/sw + (4*cz*ee*gzp*MT**2*sw*sz*Xi3x3)/(3.*cw) - (16*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/(3.*cw) - (8*cz**2*gzp**2*MT**2*Xi3x3**2)/3. + (8*cz**2*gzp**2*MZp**2*Xi3x3**2)/3. - (cz**2*gzp**2*I1a33*MT**2*complexconjugate(I1a33))/6. + (cz**2*gzp**2*I1a33*MZp**2*complexconjugate(I1a33))/6. - (cw*cz*ee*gzp*MT**2*sz*complexconjugate(I1a33))/(2.*sw) + (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a33))/(2.*sw) - (11*cz*ee*gzp*MT**2*sw*sz*complexconjugate(I1a33))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a33))/(6.*cw) + 2*cz**2*gzp**2*MT**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((2*cz**2*gzp**2*I1a31*MT*MU*Xi3x1 - (4*cz**2*gzp**2*MT**2*Xi3x1**2)/3. - (4*cz**2*gzp**2*MU**2*Xi3x1**2)/3. - (4*cz**2*gzp**2*MT**4*Xi3x1**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MT**2*MU**2*Xi3x1**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MU**4*Xi3x1**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi3x1**2)/3. - (cz**2*gzp**2*I1a31*MT**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MU**2*complexconjugate(I1a31))/12. - (cz**2*gzp**2*I1a31*MT**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MT**2*MU**2*complexconjugate(I1a31))/(6.*MZp**2) - (cz**2*gzp**2*I1a31*MU**4*complexconjugate(I1a31))/(12.*MZp**2) + (cz**2*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/6. + 2*cz**2*gzp**2*MT*MU*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-(Cl3x1**2*cz**2*gzp**2*Me**2)/4. - (Cl3x1**2*cz**2*gzp**2*MTA**2)/4. - (Cl3x1**2*cz**2*gzp**2*Me**4)/(4.*MZp**2) + (Cl3x1**2*cz**2*gzp**2*Me**2*MTA**2)/(2.*MZp**2) - (Cl3x1**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl3x1**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl3x1*cz**2*gzp**2*Me*MTA*Xi3x1 - cz**2*gzp**2*Me**2*Xi3x1**2 - cz**2*gzp**2*MTA**2*Xi3x1**2 - (cz**2*gzp**2*Me**4*Xi3x1**2)/MZp**2 + (2*cz**2*gzp**2*Me**2*MTA**2*Xi3x1**2)/MZp**2 - (cz**2*gzp**2*MTA**4*Xi3x1**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-(Cl3x2**2*cz**2*gzp**2*MMU**2)/4. - (Cl3x2**2*cz**2*gzp**2*MTA**2)/4. - (Cl3x2**2*cz**2*gzp**2*MMU**4)/(4.*MZp**2) + (Cl3x2**2*cz**2*gzp**2*MMU**2*MTA**2)/(2.*MZp**2) - (Cl3x2**2*cz**2*gzp**2*MTA**4)/(4.*MZp**2) + (Cl3x2**2*cz**2*gzp**2*MZp**2)/2. + 6*Cl3x2*cz**2*gzp**2*MMU*MTA*Xi3x2 - cz**2*gzp**2*MMU**2*Xi3x2**2 - cz**2*gzp**2*MTA**2*Xi3x2**2 - (cz**2*gzp**2*MMU**4*Xi3x2**2)/MZp**2 + (2*cz**2*gzp**2*MMU**2*MTA**2*Xi3x2**2)/MZp**2 - (cz**2*gzp**2*MTA**4*Xi3x2**2)/MZp**2 + 2*cz**2*gzp**2*MZp**2*Xi3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-(Cl3x3**2*cz**2*gzp**2*MTA**2)/2. + (Cl3x3**2*cz**2*gzp**2*MZp**2)/2. - (Cl3x3*cw*cz*ee*gzp*MTA**2*sz)/sw + (Cl3x3*cw*cz*ee*gzp*MZp**2*sz)/sw - (5*Cl3x3*cz*ee*gzp*MTA**2*sw*sz)/cw - (Cl3x3*cz*ee*gzp*MZp**2*sw*sz)/cw - 5*ee**2*MTA**2*sz**2 - ee**2*MZp**2*sz**2 - (cw**2*ee**2*MTA**2*sz**2)/(2.*sw**2) + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2*sz**2)/(2.*cw**2) + (5*ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2) + 6*Cl3x3*cz**2*gzp**2*MTA**2*Xi3x3 + (6*cw*cz*ee*gzp*MTA**2*sz*Xi3x3)/sw - (2*cz*ee*gzp*MTA**2*sw*sz*Xi3x3)/cw - (4*cz*ee*gzp*MZp**2*sw*sz*Xi3x3)/cw - 2*cz**2*gzp**2*MTA**2*Xi3x3**2 + 2*cz**2*gzp**2*MZp**2*Xi3x3**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((2*cz**2*gzp**2*I1a12*MC*MU*Xi1x2 - (4*cz**2*gzp**2*MC**2*Xi1x2**2)/3. - (4*cz**2*gzp**2*MU**2*Xi1x2**2)/3. - (4*cz**2*gzp**2*MC**4*Xi1x2**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MC**2*MU**2*Xi1x2**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MU**4*Xi1x2**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi1x2**2)/3. - (cz**2*gzp**2*I1a12*MC**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MU**2*complexconjugate(I1a12))/12. - (cz**2*gzp**2*I1a12*MC**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MC**2*MU**2*complexconjugate(I1a12))/(6.*MZp**2) - (cz**2*gzp**2*I1a12*MU**4*complexconjugate(I1a12))/(12.*MZp**2) + (cz**2*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/6. + 2*cz**2*gzp**2*MC*MU*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((2*cz**2*gzp**2*I1a13*MT*MU*Xi1x3 - (4*cz**2*gzp**2*MT**2*Xi1x3**2)/3. - (4*cz**2*gzp**2*MU**2*Xi1x3**2)/3. - (4*cz**2*gzp**2*MT**4*Xi1x3**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MT**2*MU**2*Xi1x3**2)/(3.*MZp**2) - (4*cz**2*gzp**2*MU**4*Xi1x3**2)/(3.*MZp**2) + (8*cz**2*gzp**2*MZp**2*Xi1x3**2)/3. - (cz**2*gzp**2*I1a13*MT**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MU**2*complexconjugate(I1a13))/12. - (cz**2*gzp**2*I1a13*MT**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MT**2*MU**2*complexconjugate(I1a13))/(6.*MZp**2) - (cz**2*gzp**2*I1a13*MU**4*complexconjugate(I1a13))/(12.*MZp**2) + (cz**2*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/6. + 2*cz**2*gzp**2*MT*MU*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-(cw*cz*ee*gzp*I1a11*MU**2*sz)/(2.*sw) + (cw*cz*ee*gzp*I1a11*MZp**2*sz)/(2.*sw) - (11*cz*ee*gzp*I1a11*MU**2*sw*sz)/(6.*cw) - (cz*ee*gzp*I1a11*MZp**2*sw*sz)/(6.*cw) - 11*ee**2*MU**2*sz**2 - ee**2*MZp**2*sz**2 - (3*cw**2*ee**2*MU**2*sz**2)/(2.*sw**2) + (3*cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2*sz**2)/(6.*cw**2) + (17*ee**2*MZp**2*sw**2*sz**2)/(6.*cw**2) + 2*cz**2*gzp**2*I1a11*MU**2*Xi1x1 + (12*cw*cz*ee*gzp*MU**2*sz*Xi1x1)/sw + (4*cz*ee*gzp*MU**2*sw*sz*Xi1x1)/(3.*cw) - (16*cz*ee*gzp*MZp**2*sw*sz*Xi1x1)/(3.*cw) - (8*cz**2*gzp**2*MU**2*Xi1x1**2)/3. + (8*cz**2*gzp**2*MZp**2*Xi1x1**2)/3. - (cz**2*gzp**2*I1a11*MU**2*complexconjugate(I1a11))/6. + (cz**2*gzp**2*I1a11*MZp**2*complexconjugate(I1a11))/6. - (cw*cz*ee*gzp*MU**2*sz*complexconjugate(I1a11))/(2.*sw) + (cw*cz*ee*gzp*MZp**2*sz*complexconjugate(I1a11))/(2.*sw) - (11*cz*ee*gzp*MU**2*sw*sz*complexconjugate(I1a11))/(6.*cw) - (cz*ee*gzp*MZp**2*sw*sz*complexconjugate(I1a11))/(6.*cw) + 2*cz**2*gzp**2*MU**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(MZp**2*((Cl1x1**2*cz**2*gzp**2*MZp**2)/2. - (Cl1x1*cw*cz*ee*gzp*MZp**2*sz)/sw - (Cl1x1*cz*ee*gzp*MZp**2*sw*sz)/cw + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(Cl1x2**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(Cl1x3**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(Cl2x1**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(MZp**2*((Cl2x2**2*cz**2*gzp**2*MZp**2)/2. - (Cl2x2*cw*cz*ee*gzp*MZp**2*sz)/sw - (Cl2x2*cz*ee*gzp*MZp**2*sw*sz)/cw + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(Cl2x3**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(Cl3x1**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(Cl3x2**2*cz**2*gzp**2*MZp**4)/(96.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(MZp**2*((Cl3x3**2*cz**2*gzp**2*MZp**2)/2. - (Cl3x3*cw*cz*ee*gzp*MZp**2*sz)/sw - (Cl3x3*cz*ee*gzp*MZp**2*sw*sz)/cw + ee**2*MZp**2*sz**2 + (cw**2*ee**2*MZp**2*sz**2)/(2.*sw**2) + (ee**2*MZp**2*sw**2*sz**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2*sz**2)/sw**2 - (17*cw**2*ee**2*MZp**2*sz**2)/sw**2 + (4*cw**2*ee**2*MZp**4*sz**2)/(MW**2*sw**2) + (cw**2*ee**2*MZp**6*sz**2)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)'})



==> anc/Y3_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Y3_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) - 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Y3_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Y3_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.35,
                texname = 'g_F',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 2 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MsF = Parameter(name = 'MsF',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{MsF}',
                lhablock = 'MASS',
                lhacode = [ 125 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WsF = Parameter(name = 'WsF',
                nature = 'external',
                type = 'real',
                value = 1.,
                texname = '\\text{WsF}',
                lhablock = 'DECAY',
                lhacode = [ 125 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

vevF = Parameter(name = 'vevF',
                 nature = 'internal',
                 type = 'real',
                 value = '1000.',
                 texname = '\\text{vevF}')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Cu1x1 = Parameter(name = 'Cu1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x1}')

Cu1x2 = Parameter(name = 'Cu1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x2}')

Cu1x3 = Parameter(name = 'Cu1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu1x3}')

Cu2x1 = Parameter(name = 'Cu2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x1}')

Cu2x2 = Parameter(name = 'Cu2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x2}')

Cu2x3 = Parameter(name = 'Cu2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu2x3}')

Cu3x1 = Parameter(name = 'Cu3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x1}')

Cu3x2 = Parameter(name = 'Cu3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cu3x2}')

Cu3x3 = Parameter(name = 'Cu3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Cu3x3}')

Cd1x1 = Parameter(name = 'Cd1x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x1}')

Cd1x2 = Parameter(name = 'Cd1x2',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x2}')

Cd1x3 = Parameter(name = 'Cd1x3',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd1x3}')

Cd2x1 = Parameter(name = 'Cd2x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd2x1}')

Cd2x2 = Parameter(name = 'Cd2x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(tsb)**2',
                  texname = '\\text{Cd2x2}')

Cd2x3 = Parameter(name = 'Cd2x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd2x3}')

Cd3x1 = Parameter(name = 'Cd3x1',
                  nature = 'internal',
                  type = 'complex',
                  value = '0',
                  texname = '\\text{Cd3x1}')

Cd3x2 = Parameter(name = 'Cd3x2',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.sin(2*tsb)/2.',
                  texname = '\\text{Cd3x2}')

Cd3x3 = Parameter(name = 'Cd3x3',
                  nature = 'internal',
                  type = 'complex',
                  value = 'cmath.cos(tsb)**2',
                  texname = '\\text{Cd3x3}')

Cl1x1 = Parameter(name = 'Cl1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x1}')

Cl1x2 = Parameter(name = 'Cl1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x2}')

Cl1x3 = Parameter(name = 'Cl1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl1x3}')

Cl2x1 = Parameter(name = 'Cl2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl2x1}')

Cl2x2 = Parameter(name = 'Cl2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Cl2x2}')

Cl2x3 = Parameter(name = 'Cl2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl2x3}')

Cl3x1 = Parameter(name = 'Cl3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x1}')

Cl3x2 = Parameter(name = 'Cl3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x2}')

Cl3x3 = Parameter(name = 'Cl3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Cl3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

sz = Parameter(name = 'sz',
               nature = 'internal',
               type = 'real',
               value = '(gzp*MZ**2)/(MZp**2*cmath.sqrt(g1**2 + gw**2))',
               texname = 's_z')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

cz = Parameter(name = 'cz',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sz**2)',
               texname = 'c_z')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM1x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM1x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM1x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM1x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM1x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM1x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM1x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM1x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM1x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM1x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM1x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM1x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM1x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM1x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM1x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM1x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM1x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM1x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM1x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM1x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM1x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM1x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM1x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM1x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM1x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM1x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM1x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM1x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM1x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM1x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM1x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM1x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM1x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM1x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM1x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM1x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM1x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM1x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM1x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM1x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM1x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM1x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM1x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM1x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM1x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM1x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM1x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM1x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM1x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM1x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM1x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM1x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM1x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM1x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM1x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM1x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM2x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM2x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM2x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM2x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM2x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM2x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM2x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM2x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM2x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM2x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM2x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM2x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM2x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM2x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM2x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM2x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM2x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM2x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM2x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM2x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM2x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM2x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM2x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM2x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM2x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM2x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM2x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM2x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM2x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM2x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM2x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM2x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM2x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM2x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM2x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM2x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM2x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM2x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM2x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM2x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM2x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM2x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM2x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM2x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM2x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM2x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM2x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM2x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM2x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM2x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM2x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM2x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM2x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM2x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM2x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM2x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM1x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM1x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM1x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM1x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM1x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM1x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM1x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM1x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM1x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM1x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM1x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM1x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM1x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM1x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM1x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM1x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM1x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM1x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM1x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM1x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM1x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM1x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM1x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM1x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM1x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM1x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM1x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM1x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM1x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM1x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM1x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM1x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM1x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM1x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM1x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM2x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM2x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM2x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM2x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM2x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM2x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM2x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM2x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM2x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM2x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM2x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM2x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM2x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM2x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM2x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM2x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM2x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM2x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM2x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM2x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM2x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM2x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM2x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM2x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM2x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM2x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM2x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM2x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM2x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM2x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM2x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM2x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM2x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM2x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM2x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'Cd1x1**2*CKM3x1*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x1*CKM3x1*Xi1x2*complexconjugate(CKM3x1) + Cd2x1**2*CKM3x2*Xi1x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x1) + Cd1x1*Cd3x1*CKM3x1*Xi1x3*complexconjugate(CKM3x1) + Cd2x1*Cd3x1*CKM3x2*Xi1x3*complexconjugate(CKM3x1) + Cd3x1**2*CKM3x3*Xi1x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x1) + Cd1x2*Cd2x1*CKM3x1*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x2*CKM3x2*Xi2x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x1) + Cd1x2*Cd3x1*CKM3x1*Xi2x3*complexconjugate(CKM3x1) + Cd2x2*Cd3x1*CKM3x2*Xi2x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x2*CKM3x3*Xi2x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x1) + Cd1x1*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x1) + Cd1x3*Cd2x1*CKM3x1*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x1) + Cd2x1*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x1) + Cd1x3*Cd3x1*CKM3x1*Xi3x3*complexconjugate(CKM3x1) + Cd2x3*Cd3x1*CKM3x2*Xi3x3*complexconjugate(CKM3x1) + Cd3x1*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x1) + Cd1x1*Cd1x2*CKM3x1*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x2) + Cd1x1*Cd2x2*CKM3x1*Xi1x2*complexconjugate(CKM3x2) + Cd2x1*Cd2x2*CKM3x2*Xi1x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x2) + Cd1x1*Cd3x2*CKM3x1*Xi1x3*complexconjugate(CKM3x2) + Cd2x1*Cd3x2*CKM3x2*Xi1x3*complexconjugate(CKM3x2) + Cd3x1*Cd3x2*CKM3x3*Xi1x3*complexconjugate(CKM3x2) + Cd1x2**2*CKM3x1*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x2*CKM3x1*Xi2x2*complexconjugate(CKM3x2) + Cd2x2**2*CKM3x2*Xi2x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x2) + Cd1x2*Cd3x2*CKM3x1*Xi2x3*complexconjugate(CKM3x2) + Cd2x2*Cd3x2*CKM3x2*Xi2x3*complexconjugate(CKM3x2) + Cd3x2**2*CKM3x3*Xi2x3*complexconjugate(CKM3x2) + Cd1x2*Cd1x3*CKM3x1*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x2) + Cd1x2*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x2) + Cd1x3*Cd2x2*CKM3x1*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd2x3*CKM3x2*Xi3x2*complexconjugate(CKM3x2) + Cd2x2*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x2) + Cd1x3*Cd3x2*CKM3x1*Xi3x3*complexconjugate(CKM3x2) + Cd2x3*Cd3x2*CKM3x2*Xi3x3*complexconjugate(CKM3x2) + Cd3x2*Cd3x3*CKM3x3*Xi3x3*complexconjugate(CKM3x2) + Cd1x1*Cd1x3*CKM3x1*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x1*CKM3x2*Xi1x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x1*CKM3x3*Xi1x1*complexconjugate(CKM3x3) + Cd1x1*Cd2x3*CKM3x1*Xi1x2*complexconjugate(CKM3x3) + Cd2x1*Cd2x3*CKM3x2*Xi1x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x1*CKM3x3*Xi1x2*complexconjugate(CKM3x3) + Cd1x1*Cd3x3*CKM3x1*Xi1x3*complexconjugate(CKM3x3) + Cd2x1*Cd3x3*CKM3x2*Xi1x3*complexconjugate(CKM3x3) + Cd3x1*Cd3x3*CKM3x3*Xi1x3*complexconjugate(CKM3x3) + Cd1x2*Cd1x3*CKM3x1*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x2*CKM3x2*Xi2x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x2*CKM3x3*Xi2x1*complexconjugate(CKM3x3) + Cd1x2*Cd2x3*CKM3x1*Xi2x2*complexconjugate(CKM3x3) + Cd2x2*Cd2x3*CKM3x2*Xi2x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x2*CKM3x3*Xi2x2*complexconjugate(CKM3x3) + Cd1x2*Cd3x3*CKM3x1*Xi2x3*complexconjugate(CKM3x3) + Cd2x2*Cd3x3*CKM3x2*Xi2x3*complexconjugate(CKM3x3) + Cd3x2*Cd3x3*CKM3x3*Xi2x3*complexconjugate(CKM3x3) + Cd1x3**2*CKM3x1*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x2*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x3*Xi3x1*complexconjugate(CKM3x3) + Cd1x3*Cd2x3*CKM3x1*Xi3x2*complexconjugate(CKM3x3) + Cd2x3**2*CKM3x2*Xi3x2*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x3*Xi3x2*complexconjugate(CKM3x3) + Cd1x3*Cd3x3*CKM3x1*Xi3x3*complexconjugate(CKM3x3) + Cd2x3*Cd3x3*CKM3x2*Xi3x3*complexconjugate(CKM3x3) + Cd3x3**2*CKM3x3*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I1a33}')



==> anc/Y3_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0,
                YF = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0,
               YF = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0,
              YF = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0,
                      YF = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0,
                       YF = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0,
             YF = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0,
                     YF = 0)

G__minus__ = G__plus__.anti()

sF = Particle(pdg_code = 125,
              name = 'sF',
              antiname = 'sF~',
              spin = 1,
              color = 1,
              mass = Param.MsF,
              width = Param.WsF,
              texname = 'sF',
              antitexname = 'sF~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0,
              YF = 0)

sF__tilde__ = sF.anti()



==> anc/Y3_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Y3_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.36
# Mathematica version: 12.1.0 for Mac OS X x86 (64-bit) (March 18, 2020)
# Date: Thu 17 Jun 2021 13:53:50


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_37})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_105})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_171})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_174})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_169})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_172})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_173})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_176})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_177})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_170})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_175})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_106})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_52})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_90})

V_21 = Vertex(name = 'V_21',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_39})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_53})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_59})

V_24 = Vertex(name = 'V_24',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_99})

V_25 = Vertex(name = 'V_25',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_95})

V_26 = Vertex(name = 'V_26',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_109})

V_27 = Vertex(name = 'V_27',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_110})

V_28 = Vertex(name = 'V_28',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_108})

V_29 = Vertex(name = 'V_29',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_40})

V_30 = Vertex(name = 'V_30',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_91})

V_31 = Vertex(name = 'V_31',
              particles = [ P.Z, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_102})

V_32 = Vertex(name = 'V_32',
              particles = [ P.Z, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_101})

V_33 = Vertex(name = 'V_33',
              particles = [ P.Z, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_78})

V_34 = Vertex(name = 'V_34',
              particles = [ P.Z, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_113})

V_35 = Vertex(name = 'V_35',
              particles = [ P.Z, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_112})

V_36 = Vertex(name = 'V_36',
              particles = [ P.Z, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_107})

V_37 = Vertex(name = 'V_37',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_88})

V_38 = Vertex(name = 'V_38',
              particles = [ P.Zp, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_27})

V_39 = Vertex(name = 'V_39',
              particles = [ P.Zp, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_100})

V_40 = Vertex(name = 'V_40',
              particles = [ P.Zp, P.Zp, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_103})

V_41 = Vertex(name = 'V_41',
              particles = [ P.Zp, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_104})

V_42 = Vertex(name = 'V_42',
              particles = [ P.Zp, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_111})

V_43 = Vertex(name = 'V_43',
              particles = [ P.Zp, P.Zp, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_114})

V_44 = Vertex(name = 'V_44',
              particles = [ P.W__minus__, P.W__plus__, P.Zp, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_96})

V_45 = Vertex(name = 'V_45',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_54,(0,1):C.GC_118})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_60})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_61,(0,1):C.GC_124})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_62,(0,1):C.GC_130})

V_49 = Vertex(name = 'V_49',
              particles = [ P.d__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_63,(0,1):C.GC_136})

V_50 = Vertex(name = 'V_50',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_54,(0,1):C.GC_142})

V_51 = Vertex(name = 'V_51',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_64})

V_52 = Vertex(name = 'V_52',
              particles = [ P.b__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_148})

V_53 = Vertex(name = 'V_53',
              particles = [ P.d__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_154})

V_54 = Vertex(name = 'V_54',
              particles = [ P.s__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_160})

V_55 = Vertex(name = 'V_55',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_54,(0,1):C.GC_166})

V_56 = Vertex(name = 'V_56',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_68})

V_57 = Vertex(name = 'V_57',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_9,(0,2):C.GC_92,(0,1):C.GC_115})

V_58 = Vertex(name = 'V_58',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_59 = Vertex(name = 'V_59',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_121})

V_60 = Vertex(name = 'V_60',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_127})

V_61 = Vertex(name = 'V_61',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_133})

V_62 = Vertex(name = 'V_62',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_13,(0,2):C.GC_92,(0,1):C.GC_139})

V_63 = Vertex(name = 'V_63',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_64 = Vertex(name = 'V_64',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_145})

V_65 = Vertex(name = 'V_65',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_151})

V_66 = Vertex(name = 'V_66',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_157})

V_67 = Vertex(name = 'V_67',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_17,(0,2):C.GC_92,(0,1):C.GC_163})

V_68 = Vertex(name = 'V_68',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_69 = Vertex(name = 'V_69',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_55,(0,1):C.GC_120})

V_70 = Vertex(name = 'V_70',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_69})

V_71 = Vertex(name = 'V_71',
              particles = [ P.mu__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_70,(0,1):C.GC_126})

V_72 = Vertex(name = 'V_72',
              particles = [ P.ta__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_71,(0,1):C.GC_132})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_72,(0,1):C.GC_138})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_55,(0,1):C.GC_144})

V_75 = Vertex(name = 'V_75',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_76 = Vertex(name = 'V_76',
              particles = [ P.ta__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_74,(0,1):C.GC_150})

V_77 = Vertex(name = 'V_77',
              particles = [ P.e__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_75,(0,1):C.GC_156})

V_78 = Vertex(name = 'V_78',
              particles = [ P.mu__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_76,(0,1):C.GC_162})

V_79 = Vertex(name = 'V_79',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_51,(0,2):C.GC_55,(0,1):C.GC_168})

V_80 = Vertex(name = 'V_80',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_77})

V_81 = Vertex(name = 'V_81',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_18,(0,2):C.GC_93,(0,1):C.GC_117})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_123})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_129})

V_85 = Vertex(name = 'V_85',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_135})

V_86 = Vertex(name = 'V_86',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_22,(0,2):C.GC_93,(0,1):C.GC_141})

V_87 = Vertex(name = 'V_87',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_88 = Vertex(name = 'V_88',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_147})

V_89 = Vertex(name = 'V_89',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_24,(0,1):C.GC_153})

V_90 = Vertex(name = 'V_90',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_25,(0,1):C.GC_159})

V_91 = Vertex(name = 'V_91',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV5 ],
              couplings = {(0,0):C.GC_26,(0,2):C.GC_93,(0,1):C.GC_165})

V_92 = Vertex(name = 'V_92',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_89})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_94 = Vertex(name = 'V_94',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_69})

V_95 = Vertex(name = 'V_95',
              particles = [ P.vm__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_70})

V_96 = Vertex(name = 'V_96',
              particles = [ P.vt__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_71})

V_97 = Vertex(name = 'V_97',
              particles = [ P.ve__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_72})

V_98 = Vertex(name = 'V_98',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_99 = Vertex(name = 'V_99',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_100 = Vertex(name = 'V_100',
               particles = [ P.vt__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_74})

V_101 = Vertex(name = 'V_101',
               particles = [ P.ve__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_75})

V_102 = Vertex(name = 'V_102',
               particles = [ P.vm__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_76})

V_103 = Vertex(name = 'V_103',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_58})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_77})

V_105 = Vertex(name = 'V_105',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_98})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_19})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_20})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_21})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_22})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_98})

V_112 = Vertex(name = 'V_112',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_113 = Vertex(name = 'V_113',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_114 = Vertex(name = 'V_114',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_115 = Vertex(name = 'V_115',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_116 = Vertex(name = 'V_116',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_98})

V_117 = Vertex(name = 'V_117',
               particles = [ P.e__plus__, P.e__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_118 = Vertex(name = 'V_118',
               particles = [ P.mu__plus__, P.mu__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_119 = Vertex(name = 'V_119',
               particles = [ P.ta__plus__, P.ta__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_120 = Vertex(name = 'V_120',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_121 = Vertex(name = 'V_121',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_122 = Vertex(name = 'V_122',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_123 = Vertex(name = 'V_123',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_124 = Vertex(name = 'V_124',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_125 = Vertex(name = 'V_125',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_126 = Vertex(name = 'V_126',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_127 = Vertex(name = 'V_127',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_128 = Vertex(name = 'V_128',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_129 = Vertex(name = 'V_129',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_130 = Vertex(name = 'V_130',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_131 = Vertex(name = 'V_131',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_7})

V_132 = Vertex(name = 'V_132',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_42})

V_133 = Vertex(name = 'V_133',
               particles = [ P.s__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_43})

V_134 = Vertex(name = 'V_134',
               particles = [ P.b__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_44})

V_135 = Vertex(name = 'V_135',
               particles = [ P.d__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_45})

V_136 = Vertex(name = 'V_136',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_46})

V_137 = Vertex(name = 'V_137',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_47})

V_138 = Vertex(name = 'V_138',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_48})

V_139 = Vertex(name = 'V_139',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_49})

V_140 = Vertex(name = 'V_140',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_50})

V_141 = Vertex(name = 'V_141',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_178})

V_142 = Vertex(name = 'V_142',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_181})

V_143 = Vertex(name = 'V_143',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_184})

V_144 = Vertex(name = 'V_144',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_179})

V_145 = Vertex(name = 'V_145',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_182})

V_146 = Vertex(name = 'V_146',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_185})

V_147 = Vertex(name = 'V_147',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_180})

V_148 = Vertex(name = 'V_148',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_183})

V_149 = Vertex(name = 'V_149',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_186})

V_150 = Vertex(name = 'V_150',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_151 = Vertex(name = 'V_151',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_152 = Vertex(name = 'V_152',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_153 = Vertex(name = 'V_153',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_154 = Vertex(name = 'V_154',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_155 = Vertex(name = 'V_155',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_156 = Vertex(name = 'V_156',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_56})

V_157 = Vertex(name = 'V_157',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_79,(0,1):C.GC_119})

V_158 = Vertex(name = 'V_158',
               particles = [ P.c__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_80,(0,1):C.GC_125})

V_159 = Vertex(name = 'V_159',
               particles = [ P.t__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_81,(0,1):C.GC_131})

V_160 = Vertex(name = 'V_160',
               particles = [ P.u__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_82,(0,1):C.GC_137})

V_161 = Vertex(name = 'V_161',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_56})

V_162 = Vertex(name = 'V_162',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_83,(0,1):C.GC_143})

V_163 = Vertex(name = 'V_163',
               particles = [ P.t__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_84,(0,1):C.GC_149})

V_164 = Vertex(name = 'V_164',
               particles = [ P.u__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_85,(0,1):C.GC_155})

V_165 = Vertex(name = 'V_165',
               particles = [ P.c__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_86,(0,1):C.GC_161})

V_166 = Vertex(name = 'V_166',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_56})

V_167 = Vertex(name = 'V_167',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_87,(0,1):C.GC_167})

V_168 = Vertex(name = 'V_168',
               particles = [ P.u__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_28,(0,1):C.GC_94})

V_169 = Vertex(name = 'V_169',
               particles = [ P.u__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_97,(0,1):C.GC_116})

V_170 = Vertex(name = 'V_170',
               particles = [ P.c__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_29,(0,1):C.GC_122})

V_171 = Vertex(name = 'V_171',
               particles = [ P.t__tilde__, P.u, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_30,(0,1):C.GC_128})

V_172 = Vertex(name = 'V_172',
               particles = [ P.u__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_31,(0,1):C.GC_134})

V_173 = Vertex(name = 'V_173',
               particles = [ P.c__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_32,(0,1):C.GC_94})

V_174 = Vertex(name = 'V_174',
               particles = [ P.c__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_97,(0,1):C.GC_140})

V_175 = Vertex(name = 'V_175',
               particles = [ P.t__tilde__, P.c, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_33,(0,1):C.GC_146})

V_176 = Vertex(name = 'V_176',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_152})

V_177 = Vertex(name = 'V_177',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_158})

V_178 = Vertex(name = 'V_178',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_94})

V_179 = Vertex(name = 'V_179',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_97,(0,1):C.GC_164})



==> anc/Y3_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/fits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Max[chi^2_SM-chi^2](gzp=0.42551091, theta=-0.14501005)=42.63001726011478\n",
      "Max[chi^2_SM-chi^2](gzp=0.25340287, theta=-0.18055267)=38.64725182542228\n",
      "Max[chi^2_SM-chi^2](gzp=0.42500000000000004, theta=0.125)=32.61873154809674\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#To install packages, uncomment next lines:\n",
    "import sys\n",
    "import cmath\n",
    "from math import e\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import inspect\n",
    "import seaborn\n",
    "import time\n",
    "import matplotlib.mlab as ml\n",
    "import pickle\n",
    "from scipy.stats.distributions import chi2\n",
    "from tqdm.notebook import tqdm as log_progress\n",
    "from scipy.interpolate import griddata\n",
    "from scipy.optimize import minimize\n",
    "from IPython.display import display\n",
    "from tabulate import tabulate\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "# Read in Y3 data\n",
    "with open('tfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1 = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1  =  [data['gzp']      for data in data_for_plot1]\n",
    "theta_for_plot1 = [data['theta']   for data in data_for_plot1]\n",
    "dchi2_for_plot1 = [2*data['global']   for data in data_for_plot1]\n",
    "max_D_old   = max(dchi2_for_plot1)\n",
    "pos        = dchi2_for_plot1.index(max_D_old)\n",
    "max_dchi2   = 2 * 21.31500863005739\n",
    "gzp_gf     = 0.42551091\n",
    "theta_gf   = -0.14501005\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gf) + ', theta=' + str(theta_gf) + ')=' + str(max_dchi2))\n",
    "x = np.array(gzp_for_plot1)\n",
    "y = np.array(theta_for_plot1)\n",
    "z = np.array(dchi2_for_plot1)\n",
    "cols = np.unique(x).shape[0]\n",
    "X = x.reshape(-1, cols)\n",
    "Y = y.reshape(-1, cols)\n",
    "Z = z.reshape(-1, cols)\n",
    "x1 = np.unique(x)[8:]\n",
    "x2 = np.unique(x)[20:]\n",
    "F = 0.5 * np.arcsin(-0.09 / ((x1)**2+0.35*x1))\n",
    "\n",
    "\n",
    "# Read in DY3' data\n",
    "with open('dtfhmp_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1a = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1a  =  [data['gzp']      for data in data_for_plot1a]\n",
    "theta_for_plot1a = [data['theta']   for data in data_for_plot1a]\n",
    "dchi2_for_plot1a = [2*data['global']   for data in data_for_plot1a]\n",
    "max_dchi2a   = 2 * 19.32362591271114\n",
    "max_D_olda   = max(dchi2_for_plot1a)\n",
    "posa        = dchi2_for_plot1a.index(max_D_olda)\n",
    "gzp_gfa     = 0.25340287\n",
    "theta_gfa   = -0.18055267\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gfa) + ', theta=' + str(theta_gfa) + ')=' + str(max_dchi2a))\n",
    "# Plot 70%/95% contours for global fit\n",
    "xa = np.array(gzp_for_plot1a)\n",
    "ya = np.array(theta_for_plot1a)\n",
    "za = np.array(dchi2_for_plot1a)\n",
    "cols = np.unique(xa).shape[0]\n",
    "Xa = xa.reshape(-1, cols)\n",
    "Ya = ya.reshape(-1, cols)\n",
    "Za = za.reshape(-1, cols)\n",
    "x1a = np.unique(xa)[6:]\n",
    "Fa = 0.5*np.arcsin(-0.0045 * 9 / ((x1a)**2+0.2*x1a))\n",
    "\n",
    "\n",
    "# Read in DY3 data\n",
    "with open('dtfhm_2d.dat', 'rb') as filehandle:\n",
    "    data_for_plot1b = pickle.load(filehandle)\n",
    "# Identify best-fit point\n",
    "gzp_for_plot1b  =  [data['gzp']      for data in data_for_plot1b]\n",
    "theta_for_plot1b = [data['theta']    for data in data_for_plot1b]\n",
    "dchi2_for_plot1b = [2*data['global'] for data in data_for_plot1b]\n",
    "max_dchi2b   = max(dchi2_for_plot1b)\n",
    "posb        = dchi2_for_plot1b.index(max_dchi2b)\n",
    "gzp_gfb     = gzp_for_plot1b[posb]\n",
    "theta_gfb   = theta_for_plot1b[posb]\n",
    "print('Max[chi^2_SM-chi^2](gzp=' + str(gzp_gfb) + ', theta=' + str(theta_gfb) + ')=' + str(max_dchi2b))\n",
    "# Plot 70%/95% contours for global fit\n",
    "xb = np.array(gzp_for_plot1b)\n",
    "yb = np.array(theta_for_plot1b)\n",
    "zb = np.array(dchi2_for_plot1b)\n",
    "colsb = np.unique(xb).shape[0]\n",
    "Xb = xb.reshape(-1, cols)\n",
    "Yb = yb.reshape(-1, cols)\n",
    "Zb = zb.reshape(-1, cols)\n",
    "x1b = np.unique(xb)[9:]\n",
    "#print(x1)\n",
    "Fb = 0.5*np.arcsin(0.0045 * 9 / (x1b**2))\n",
    "\n",
    "\n",
    "# make plot\n",
    "plt.rcParams[\"figure.figsize\"] = (5,6)\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "fig,ax = plt.subplots()\n",
    "plt.rcParams['contour.negative_linestyle'] = 'solid'\n",
    "alpha_level = 0.2\n",
    "contourf_ = ax.contourf(X/3, Y, Z, [max_dchi2-5.99, max_dchi2], colors='k',   alpha=alpha_level)\n",
    "contour_  = ax.contour (X/3, Y, Z, [max_dchi2-5.99, max_dchi2-2.41], colors='k')\n",
    "contourf_ = ax.contourf(Xa/3, Ya, Za, [max_dchi2a-5.99, max_dchi2a], colors='r',   alpha=alpha_level)\n",
    "contour_  = ax.contour (Xa/3, Ya, Za, [max_dchi2a-5.99, max_dchi2a-2.41], colors='r')\n",
    "contourf_ = ax.contourf(Xb/3, Yb, Zb, [max_dchi2b-5.99, max_dchi2b], colors='b',   alpha=alpha_level)\n",
    "contour_  = ax.contour (Xb/3, Yb, Zb, [max_dchi2b-5.99, max_dchi2b-2.41], colors='b')\n",
    "plt.rcParams.update({'font.size': 18}) \n",
    "plt.plot(gzp_gf/3, theta_gf,'k.', label='$Y_3$')\n",
    "plt.plot(gzp_gfa/3, theta_gfa,'r.', label='$DY_3^\\prime$')\n",
    "plt.plot(gzp_gfb/3, theta_gfb,'b.', label='$DY_3$')\n",
    "plt.rcParams.update({'font.size': 22}) \n",
    "plt.xlabel(r'$g_{X}$(1 TeV/$M_{X}$)') \n",
    "plt.ylabel(r'$\\theta_{23}$') \n",
    "plt.legend(loc='lower right',markerscale=3, fontsize=17)\n",
    "plt.gca().yaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "plt.gca().xaxis.set_minor_locator(plt.MultipleLocator(0.02))\n",
    "ax.xaxis.set_major_locator(ticker.MultipleLocator(0.1))\n",
    "ax.yaxis.set_major_locator(ticker.MultipleLocator(0.2))\n",
    "ax.plot(x1/3,F,'k--')\n",
    "ax.plot(x1a/3,Fa,'r--')\n",
    "ax.plot(x1b/3,Fb,'b--')\n",
    "ax.set_xlim(0, 0.3)\n",
    "plt.savefig('fits.pdf', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

